C programs for solving the time-dependent Gross-Pitaevskii equation in a fully anisotropic trap

We present C programming language versions of earlier published Fortran programs (Muruganandam and Adhikari, Comput. Phys. Commun. 180 (2009) 1888) for calculating both stationary and non-stationary solutions of the time-dependent Gross-Pitaevskii (GP) equation. The GP equation describes the properties of dilute Bose-Einstein condensates at ultra-cold temperatures. C versions of programs use the same algorithms as the Fortran ones, involving real- and imaginary-time propagation based on a split-step Crank-Nicolson method. In a one-space-variable form of the GP equation, we consider the one-dimensional, two-dimensional, circularly-symmetric, and the three-dimensional spherically-symmetric harmonic-oscillator traps. In the two-space-variable form, we consider the GP equation in two-dimensional anisotropic and three-dimensional axially-symmetric traps. The fully-anisotropic three-dimensional GP equation is also considered. In addition to these twelve programs, for six algorithms that involve two and three space variables, we have also developed threaded (OpenMP parallelized) programs, which allow numerical simulations to use all available CPU cores on a computer. All 18 programs are optimized and accompanied by makefiles for several popular C compilers. We present typical results for scalability of threaded codes and demonstrate almost linear speedup obtained with the new programs, allowing a decrease in execution times by an order of magnitude on modern multi-core computers.

==> GP-SCL-programs/src/imagtime1d/imagtime1d.c <==
/**   
 *    GP-SCL codes are developed by:
 *    
 *    Dusan Vudragovic, Ivana Vidanovic, Antun Balaz
 *    (Institute of Physics Belgrade, Serbia, http://www.scl.rs/)
 *    
 *    Paulsamy Muruganandam
 *    (Bharathidasan University, Tamil Nadu, India)
 *    
 *    Sadhan K. Adhikari
 *    (Sao Paulo State University, Brazil)
 *    
 *    Public use and modification of this code are allowed provided that the
 *    following papers are cited:
 *    P. Muruganandam et al., Comput. Phys. Commun. 180 (2009) 1888;
 *    D. Vudragovic et al., Comput. Phys. Commun. 183 (2012) 2021.
 *    The authors would be grateful for all information and/or comments
 *    regarding the use of the code.
 *    
 *    This program solves the time-independent Gross–Pitaevskii nonlinear 
 *    partial differential equation in one space dimension in a trap using the
 *    imaginary-time propagation. The Gross–Pitaevskii equation describes the
 *    properties of a dilute trapped Bose–Einstein condensate. The equation is
 *    solved using the split-step Crank–Nicolson method by discretizing space
 *    and time. The discretized equation is then propagated in imaginary time
 *    over small time steps. When convergence is achieved, the method has
 *    yielded the stationary solution of the problem.
 *    
 *    Description of variables used in the code:
 *    
 *    opt     - decides which rescaling of GP equation will be used
 *    par     - parameter for rescaling of GP equation
 *    psi     - array with the wave function values
 *    pot     - array with the values of the potential
 *    G0      - final nonlinearity
 *    norm    - wave function norm
 *    rms     - root mean square radius
 *    mu      - chemical potential
 *    en      - energy
 *    Nx      - number of discretization points in the x-direction
 *    x       - array with the space mesh values in the x-direction
 *    dx      - spatial discretization step in the x-direction
 *    dt      - time discretization step
 *    Npas    - number of subsequent iterations with the fixed nonlinearity G0
 *    Nrun    - number of final iterations with the fixed nonlinearity G0
 *    output  - output file with the summary of final values of all physical 
 *              quantities
 *    initout - output file with the initial wave function
 *    Npasout - output file with the wave function obtained after the 
 *              subsequent Npas iterations, with the fixed nonlinearity G0
 *    Nrunout - output file with the final wave function obtained after the 
 *              final Nrun iterations
 *    outstpx - discretization step in the x-direction used to save wave 
 *              functions
 */

#include "imagtime1d.h"

int main(int argc, char **argv) {
   FILE *out;
   FILE *file;
   long cnti;
   double norm, rms, mu, en;
   double *psi;
   double *cbeta;
   double *dpsix;
   double *tmpxi, *tmpxj;
   
   if((argc != 3) || (strcmp(*(argv + 1), "-p") != 0)) {
      fprintf(stderr, "Usage: %s -p <parameterfile> \n", *argv);
      exit(EXIT_FAILURE);
   }

   if(! cfg_init(argv[2])) {
      fprintf(stderr, "Wrong input parameter file.\n");
      exit(EXIT_FAILURE);
   }
   
   readpar();
   
   x = alloc_double_vector(Nx);
   x2 = alloc_double_vector(Nx);

   pot = alloc_double_vector(Nx);
   psi = alloc_double_vector(Nx);
   
   dpsix = alloc_double_vector(Nx);
   
   calphax = alloc_double_vector(Nx - 1);
   cbeta =  alloc_double_vector(Nx - 1);
   cgammax = alloc_double_vector(Nx - 1);
   
   tmpxi = alloc_double_vector(Nx);
   tmpxj = alloc_double_vector(Nx);

   if(output != NULL) out = fopen(output, "w");
   else out = stdout;

   fprintf(out, "OPTION = %d\n", opt);
   fprintf(out, "NX = %12li\n", Nx);
   fprintf(out, "NPAS = %10li   NRUN = %10li\n", Npas, Nrun);
   fprintf(out, "DX = %8le\n", dx);
   fprintf(out, "DT = %8le\n", dt);
   fprintf(out, "G0 = %8le\n\n", G0);
   fprintf(out, "        %12s   %12s   %12s   %12s   %12s\n", "norm", "mu", "en", "rms", "psi(0)");
   fflush(out);
   
   G = 0.;
   
   init(psi);
   gencoef();
   calcnorm(&norm, psi, tmpxi);
   calcmuen(&mu, &en, psi, dpsix, tmpxi, tmpxj);
   calcrms(&rms, psi, tmpxi);
   fprintf(out, "INIT    %8le   %8le   %8le   %8le   %8le\n", norm, mu / par, en / par, rms, psi[Nx2]);
   fflush(out);
   if(initout != NULL) {
      file = fopen(initout, "w");
      for(cnti = 0; cnti < Nx; cnti += outstpx)
         fprintf(file, "%8le %8le\n", x[cnti], psi[cnti]);
      fclose(file);
   }
   
   G = par * G0;
   
   for(cnti = 0; cnti < Npas; cnti ++) {
      calcnu(psi);
      calclux(psi, cbeta);
      calcnorm(&norm, psi, tmpxi);
   }
   calcmuen(&mu, &en, psi, dpsix, tmpxi, tmpxj);
   calcrms(&rms, psi, tmpxi);
   fprintf(out, "NPAS    %8le   %8le   %8le   %8le   %8le\n", norm, mu / par, en / par, rms, psi[Nx2]);
   fflush(out);
   if(Npasout != NULL) {
      file = fopen(Npasout, "w");
      for(cnti = 0; cnti < Nx; cnti += outstpx)
         fprintf(file, "%8le %8le\n", x[cnti], psi[cnti]);
      fclose(file);
   }
   
   for(cnti = 0; cnti < Nrun; cnti ++) {
      calcnu(psi);
      calclux(psi, cbeta);
      calcnorm(&norm, psi, tmpxi);
   }
   calcmuen(&mu, &en, psi, dpsix, tmpxi, tmpxj);
   calcrms(&rms, psi, tmpxi);
   fprintf(out, "NRUN    %8le   %8le   %8le   %8le   %8le\n", norm, mu / par, en / par, rms, psi[Nx2]);
   fflush(out);
   if(Nrunout != NULL) {
      file = fopen(Nrunout, "w");
      for(cnti = 0; cnti < Nx; cnti += outstpx)
         fprintf(file, "%8le %8le\n", x[cnti], psi[cnti]);
      fclose(file);
   }

   if(output != NULL) fclose(out);

   free_double_vector(x);
   free_double_vector(x2);

   free_double_vector(pot);
   free_double_vector(psi);

   free_double_vector(dpsix);

   free_double_vector(calphax);
   free_double_vector(cbeta);
   free_double_vector(cgammax);

   free_double_vector(tmpxi);
   free_double_vector(tmpxj);

   return(EXIT_SUCCESS);
}

/**
 *    Reading input parameters from the configuration file.
 */
void readpar(void) {
   char *cfg_tmp;
   
   if((cfg_tmp = cfg_read("OPTION")) == NULL) {
      fprintf(stderr, "OPTION is not defined in the configuration file\n");
      exit(EXIT_FAILURE);
   }
   opt = atol(cfg_tmp);
   
   if((cfg_tmp = cfg_read("G0")) == NULL) {
      fprintf(stderr, "G0 is not defined in the configuration file.\n");
      exit(EXIT_FAILURE);
   }
   G0 = atof(cfg_tmp);

   if((cfg_tmp = cfg_read("NX")) == NULL) {
      fprintf(stderr, "NX is not defined in the configuration file.\n");
      exit(EXIT_FAILURE);
   }
   Nx = atol(cfg_tmp);

   if((cfg_tmp = cfg_read("DX")) == NULL) {
      fprintf(stderr, "DX is not defined in the configuration file.\n");
      exit(EXIT_FAILURE);
   }
   dx = atof(cfg_tmp);
   
   if((cfg_tmp = cfg_read("DT")) == NULL) {
      fprintf(stderr, "DT is not defined in the configuration file.\n");
      exit(EXIT_FAILURE);
   }
   dt = atof(cfg_tmp);
   
   if((cfg_tmp = cfg_read("NPAS")) == NULL) {
      fprintf(stderr, "NPAS is not defined in the configuration file.\n");
      exit(EXIT_FAILURE);
   }
   Npas = atol(cfg_tmp);
   
   if((cfg_tmp = cfg_read("NRUN")) == NULL) {
      fprintf(stderr, "NRUN is not defined in the configuration file.\n");
      exit(EXIT_FAILURE);
   }
   Nrun = atol(cfg_tmp);
   
   output = cfg_read("OUTPUT");
   initout = cfg_read("INITOUT");
   Npasout = cfg_read("NPASOUT");
   Nrunout = cfg_read("NRUNOUT");
   
   if((initout != NULL) || (Npasout != NULL) || (Nrunout != NULL)) {
      if((cfg_tmp = cfg_read("OUTSTPX")) == NULL) {
         fprintf(stderr, "OUTSTPX is not defined in the configuration file.\n");
         exit(EXIT_FAILURE);
      }
      outstpx = atol(cfg_tmp);
   }
   
   return;
}

/**
 *    Initialization of the space mesh, the potential, and the initial wave
 *    function.
 *    psi - array with the wave function values
 */
void init(double *psi) {
   long cnti;
   double pi, cpsi1, cpsi2;
   double tmp;
   
   if (opt == 2) par = 2.;
   else par = 1.;
   
   Nx2 = Nx / 2;
   dx2 = dx * dx;
   
   pi = 4. * atan(1.);
   cpsi1 = sqrt(sqrt(pi));
   cpsi2 = cpsi1 * sqrt(sqrt(2.));
   
   for(cnti = 0; cnti < Nx; cnti ++) {
      x[cnti] = (cnti - Nx2) * dx;
      x2[cnti] = x[cnti] * x[cnti];
      if(opt == 3) {
         pot[cnti] = 0.25 * x2[cnti];
         tmp = exp(- 0.25 * x2[cnti]);
         psi[cnti] = tmp / cpsi2;
      } else {
         pot[cnti] = x2[cnti];
         tmp = exp(- 0.5 * x2[cnti]);
         psi[cnti] = tmp / cpsi1;
      }
   }
   
   return;
}

/**
 *    Crank-Nicolson scheme coefficients generation.
 */
void gencoef(void) {
   long cnti;
   
   Ax0 = 1. + dt / dx2;
   
   Ax0r = 1. - dt / dx2;
   
   Ax = - 0.5 * dt / dx2;
   
   calphax[Nx - 2] = 0.;
   cgammax[Nx - 2] = - 1. / Ax0;
   for (cnti = Nx - 2; cnti > 0; cnti --) {
      calphax[cnti - 1] = Ax * cgammax[cnti];
      cgammax[cnti - 1] = - 1. / (Ax0 + Ax * calphax[cnti - 1]);
   }
   
   return;
}

/**
 *    Calculation of the wave function norm and normalization.
 *    norm - wave function norm
 *    psi  - array with the wave function values
 *    tmpx - temporary array
 */
void calcnorm(double *norm, double *psi, double *tmpx) {
   long cnti;
   
   for(cnti = 0; cnti < Nx; cnti ++) {
      tmpx[cnti] = psi[cnti] * psi[cnti];
   }
   
   *norm = sqrt(simpint(dx, tmpx, Nx));
   
   for(cnti = 0; cnti < Nx; cnti ++) {
      psi[cnti] /= *norm;
   }
   
   return;
}

/**
 *    Calculation of the chemical potential and energy.
 *    mu    - chemical potential
 *    en    - energy
 *    psi   - array with the wave function values
 *    dpsix - temporary array
 *    tmpxi - temporary array
 *    tmpxj - temporary array
 */
void calcmuen(double *mu, double *en, double *psi, double *dpsix, double *tmpxi, double *tmpxj) {
   long cnti;
   double psi2, psi2lin, dpsi2;
   
   diff(dx, psi, dpsix, Nx);
   
   for(cnti = 0; cnti < Nx; cnti ++) {
      psi2 = psi[cnti] * psi[cnti];
      psi2lin = psi2 * G;
      dpsi2 = dpsix[cnti] * dpsix[cnti];
      tmpxi[cnti] = (pot[cnti] + psi2lin) * psi2 + dpsi2;
      tmpxj[cnti] = (pot[cnti] + 0.5 * psi2lin) * psi2 + dpsi2;
   }

   *mu = simpint(dx, tmpxi, Nx);
   *en = simpint(dx, tmpxj, Nx);
   
   return;
}

/**
 *    Calculation of the root mean square radius.
 *    rms  - root mean square radius
 *    psi  - array with the wave function values
 *    tmpx - temporary array
 */
void calcrms(double *rms, double *psi, double *tmpx) {
   long cnti;
   double psi2;
   
   for(cnti = 0; cnti < Nx; cnti ++) {
      psi2 = psi[cnti] * psi[cnti];
      tmpx[cnti] = x2[cnti] * psi2;
   }
   
   *rms = sqrt(simpint(dx, tmpx, Nx));
   
   return;
}

/**
 *    Time propagation with respect to H1 (part of the Hamiltonian without spatial
 *    derivatives).
 *    psi - array with the wave function values
 */
void calcnu(double *psi) {
   long cnti;
   double psi2, psi2lin, tmp;
   
   for(cnti = 0; cnti < Nx; cnti ++) {
      psi2 = psi[cnti] * psi[cnti];
      psi2lin = psi2 * G;
      tmp = dt * (pot[cnti] + psi2lin);
      psi[cnti] *= exp(- tmp);
   }
   
   return;
}

/**
 *    Time propagation with respect to H2 (x-part of the Laplacian).
 *    psi   - array with the wave function values
 *    cbeta - Crank-Nicolson scheme coefficients
 */
void calclux(double *psi, double *cbeta) {
   long cnti;
   double c;
   
   cbeta[Nx - 2] = psi[Nx - 1];
   for (cnti = Nx - 2; cnti > 0; cnti --) {
      c = - Ax * psi[cnti + 1] + Ax0r * psi[cnti] - Ax * psi[cnti - 1];
      cbeta[cnti - 1] =  cgammax[cnti] * (Ax * cbeta[cnti] - c);
   }
   psi[0] = 0.;
   for (cnti = 0; cnti < Nx - 2; cnti ++) {
      psi[cnti + 1] = calphax[cnti] * psi[cnti] + cbeta[cnti];
   }
   psi[Nx - 1] = 0.;
   
   return;
}


==> GP-SCL-programs/src/imagtime1d/imagtime1d.h <==
/**   
 *    GP-SCL codes are developed by:
 *    
 *    Dusan Vudragovic, Ivana Vidanovic, Antun Balaz
 *    (Institute of Physics Belgrade, Serbia, http://www.scl.rs/)
 *    
 *    Paulsamy Muruganandam
 *    (Bharathidasan University, Tamil Nadu, India)
 *    
 *    Sadhan K. Adhikari
 *    (Sao Paulo State University, Brazil)
 *    
 *    Public use and modification of this code are allowed provided that the
 *    following papers are cited:
 *    P. Muruganandam et al., Comput. Phys. Commun. 180 (2009) 1888;
 *    D. Vudragovic et al., Comput. Phys. Commun. 183 (2012) 2021.
 *    The authors would be grateful for all information and/or comments
 *    regarding the use of the code.
 */

#include <stdio.h>
#include <stdlib.h>
#include <string.h>
#include <math.h>

char *output, *initout, *Npasout, *Nrunout;
long outstpx;

int opt;
long Nx;
long Nx2;
long Npas, Nrun;
double dx;
double dx2;
double dt;
double G0, G;
double par;

double *x;
double *x2;
double *pot;

double Ax0, Ax0r, Ax;
double *calphax;
double *cgammax;

void readpar(void);
void init(double *);
void gencoef(void);
void calcnorm(double *, double *, double *);
void calcmuen(double *, double *, double *, double *, double *, double *);
void calcrms(double *, double *, double *);
void calcnu(double *);
void calclux(double *, double *);

extern double simpint(double, double *, long);
extern void diff(double, double *, double *, long);

extern double *alloc_double_vector(long);
extern void free_double_vector(double *);

extern int cfg_init(char *);
extern char *cfg_read(char *);


==> GP-SCL-programs/src/imagtime2d-th/imagtime2d-th.c <==
/**   
 *    GP-SCL codes are developed by:
 *    
 *    Dusan Vudragovic, Ivana Vidanovic, Antun Balaz
 *    (Institute of Physics Belgrade, Serbia, http://www.scl.rs/)
 *    
 *    Paulsamy Muruganandam
 *    (Bharathidasan University, Tamil Nadu, India)
 *    
 *    Sadhan K. Adhikari
 *    (Sao Paulo State University, Brazil)
 *    
 *    Public use and modification of this code are allowed provided that the
 *    following papers are cited:
 *    P. Muruganandam et al., Comput. Phys. Commun. 180 (2009) 1888;
 *    D. Vudragovic et al., Comput. Phys. Commun. 183 (2012) 2021.
 *    The authors would be grateful for all information and/or comments
 *    regarding the use of the code.
 *
 *    This program solves the time-independent Gross–Pitaevskii nonlinear
 *    partial differential equation in two space dimensions in a trap using
 *    the imaginary-time propagation. The Gross–Pitaevskii equation describes
 *    the properties of a dilute trapped Bose–Einstein condensate. The 
 *    equation is solved using the split-step Crank–Nicolson method by 
 *    discretizing space and time. The discretized equation is then propagated
 *    in imaginary time over small time steps. When convergence is achieved, 
 *    the method has yielded the stationary solution of the problem.
 *    
 *    Description of variables used in the code:
 *    
 *    opt     - decides which rescaling of GP equation will be used
 *    par     - parameter for rescaling of GP equation
 *    psi     - array with the wave function values
 *    pot     - array with the values of the potential
 *    G0      - final nonlinearity
 *    norm    - wave function norm
 *    rms     - root mean square radius
 *    mu      - chemical potential
 *    en      - energy
 *    Nx      - number of discretization points in the x-direction
 *    Ny      - number of discretization points in the y-direction
 *    x       - array with the space mesh values in the x-direction
 *    y       - array with the space mesh values in the y-direction
 *    dx      - spatial discretization step in the x-direction
 *    dy      - spatial discretization step in the y-direction
 *    dt      - time discretization step
 *    kappa   - kappa coefficient of anisotropy of the trap
 *    Npas    - number of subsequent iterations with the fixed nonlinearity G0
 *    Nrun    - number of final iterations with the fixed nonlinearity G0
 *    output  - output file with the summary of final values of all physical 
 *              quantities
 *    initout - output file with the initial wave function
 *    Npasout - output file with the wave function obtained after the 
 *              subsequent Npas iterations, with the fixed nonlinearity G0
 *    Nrunout - output file with the final wave function obtained after the 
 *              final Nrun iterations
 *    outstpx - discretization step in the x-direction used to save wave 
 *              functions
 *    outstpy - discretization step in the yG-direction used to save wave 
 *              functions
 */

#include "imagtime2d-th.h"

int main(int argc, char **argv) {
   FILE *out;
   FILE *file;
   int nthreads;
   long cnti, cntj;
   double norm, rms, mu, en;
   double **psi;
   double **cbeta;
   double **dpsix, **dpsiy;
   double **tmpxi, **tmpyi, **tmpxj, **tmpyj;
   
   if((argc != 3) || (strcmp(*(argv + 1), "-p") != 0)) {
      fprintf(stderr, "Usage: %s -p <parameterfile> \n", *argv);
      exit(EXIT_FAILURE);
   }

   if(! cfg_init(argv[2])) {
      fprintf(stderr, "Wrong input parameter file.\n");
      exit(EXIT_FAILURE);
   }
   
   readpar();
   
   #pragma omp parallel
      #pragma omp master
         nthreads = omp_get_num_threads();
   
   x = alloc_double_vector(Nx);
   y = alloc_double_vector(Ny);
   
   x2 = alloc_double_vector(Nx);
   y2 = alloc_double_vector(Ny);
   
   pot = alloc_double_matrix(Nx, Ny);
   psi = alloc_double_matrix(Nx, Ny);
   
   dpsix = alloc_double_matrix(Nx, Ny);
   dpsiy = alloc_double_matrix(Nx, Ny);
   
   calphax = alloc_double_vector(Nx - 1);
   calphay = alloc_double_vector(Ny - 1);
   cbeta =  alloc_double_matrix(nthreads, MAX(Nx, Ny) - 1);
   cgammax = alloc_double_vector(Nx - 1);
   cgammay = alloc_double_vector(Ny - 1);
   
   tmpxi = alloc_double_matrix(nthreads, Nx);
   tmpyi = alloc_double_matrix(nthreads, Ny);
   tmpxj = alloc_double_matrix(nthreads, Nx);
   tmpyj = alloc_double_matrix(nthreads, Ny);
   
   if(output != NULL) out = fopen(output, "w");
   else out = stdout;
   
   fprintf(out, "OPTION = %d\n", opt);
   fprintf(out, "NX = %12li   NY = %12li\n", Nx, Ny);
   fprintf(out, "NPAS = %10li   NRUN = %10li\n", Npas, Nrun);
   fprintf(out, "DX = %8le   DY = %8le\n", dx, dy);
   fprintf(out, "DT = %8le\n", dt);
   fprintf(out, "AL = %8le\n", kappa);
   fprintf(out, "G0 = %8le\n\n", G0);
   fprintf(out, "        %12s   %12s   %12s   %12s   %12s\n", "norm", "mu", "en", "rms", "psi(0,0)");
   fflush(out);
   
   G = 0.;
   
   init(psi);
   gencoef();
   calcnorm(&norm, psi, tmpxi, tmpyi);
   calcmuen(&mu, &en, psi, dpsix, dpsiy, tmpxi, tmpyi, tmpxj, tmpyj);
   calcrms(&rms, psi, tmpxi, tmpyi);
   fprintf(out, "INIT    %8le   %8le   %8le   %8le   %8le\n", norm, mu / par, en / par, rms, psi[Nx2][Ny2]);
   fflush(out);
   if(initout != NULL) {
      file = fopen(initout, "w");
      for(cnti = 0; cnti < Nx; cnti += outstpx) {
         for(cntj = 0; cntj < Ny; cntj += outstpy) {
            fprintf(file, "%8le %8le %8le\n", x[cnti], y[cntj], psi[cnti][cntj]);
         }
         fprintf(file, "\n");
      }
      fclose(file);
   }
   
   G = par * G0;
   
   for(cnti = 0; cnti < Npas; cnti ++) {
      calcnu(psi);
      calclux(psi, cbeta);
      calcluy(psi, cbeta);
      calcnorm(&norm, psi, tmpxi, tmpyi);
   }
   calcmuen(&mu, &en, psi, dpsix, dpsiy, tmpxi, tmpyi, tmpxj, tmpyj);
   calcrms(&rms, psi, tmpxi, tmpyi);
   fprintf(out, "NPAS    %8le   %8le   %8le   %8le   %8le\n", norm, mu / par, en / par, rms, psi[Nx2][Ny2]);
   fflush(out);
   if(Npasout != NULL) {
      file = fopen(Npasout, "w");
      for(cnti = 0; cnti < Nx; cnti += outstpx) {
         for(cntj = 0; cntj < Ny; cntj += outstpy) {
            fprintf(file, "%8le %8le %8le\n", x[cnti], y[cntj], psi[cnti][cntj]);
         }
         fprintf(file, "\n");
      }
      fclose(file);
   }
   
   for(cnti = 0; cnti < Nrun; cnti ++) {
      calcnu(psi);
      calclux(psi, cbeta);
      calcluy(psi, cbeta);
      calcnorm(&norm, psi, tmpxi, tmpyi);
   }
   calcmuen(&mu, &en, psi, dpsix, dpsiy, tmpxi, tmpyi, tmpxj, tmpyj);
   calcrms(&rms, psi, tmpxi, tmpyi);
   fprintf(out, "NRUN    %8le   %8le   %8le   %8le   %8le\n", norm, mu / par, en / par, rms, psi[Nx2][Ny2]);
   fflush(out);
   if(Nrunout != NULL) {
      file = fopen(Nrunout, "w");
      for(cnti = 0; cnti < Nx; cnti += outstpx) {
         for(cntj = 0; cntj < Ny; cntj += outstpy) {
               fprintf(file, "%8le %8le %8le\n", x[cnti], y[cntj], psi[cnti][cntj]);
         }
         fprintf(file, "\n");
      }
      fclose(file);
   }

   if(output != NULL) fclose(out);

   free_double_vector(x);
   free_double_vector(y);

   free_double_vector(x2);
   free_double_vector(y2);

   free_double_matrix(pot);
   free_double_matrix(psi);

   free_double_matrix(dpsix);
   free_double_matrix(dpsiy);

   free_double_vector(calphax);
   free_double_vector(calphay);
   free_double_matrix(cbeta);
   free_double_vector(cgammax);
   free_double_vector(cgammay);

   free_double_matrix(tmpxi);
   free_double_matrix(tmpyi);
   free_double_matrix(tmpxj);
   free_double_matrix(tmpyj);

   return(EXIT_SUCCESS);
}

/**
 *    Reading input parameters from the configuration file.
 */
void readpar(void) {
   char *cfg_tmp;
   
   if((cfg_tmp = cfg_read("OPTION")) == NULL) {
      fprintf(stderr, "OPTION is not defined in the configuration file\n");
      exit(EXIT_FAILURE);
   }
   opt = atol(cfg_tmp);
   
   if((cfg_tmp = cfg_read("G0")) == NULL) {
      fprintf(stderr, "G0 is not defined in the configuration file.\n");
      exit(EXIT_FAILURE);
   }
   G0 = atof(cfg_tmp);

   if((cfg_tmp = cfg_read("NX")) == NULL) {
      fprintf(stderr, "NX is not defined in the configuration file.\n");
      exit(EXIT_FAILURE);
   }
   Nx = atol(cfg_tmp);

   if((cfg_tmp = cfg_read("NY")) == NULL) {
      fprintf(stderr, "NY is not defined in the configuration file.\n");
      exit(EXIT_FAILURE);
   }
   Ny = atol(cfg_tmp);

   if((cfg_tmp = cfg_read("DX")) == NULL) {
      fprintf(stderr, "DX is not defined in the configuration file.\n");
      exit(EXIT_FAILURE);
   }
   dx = atof(cfg_tmp);

   if((cfg_tmp = cfg_read("DY")) == NULL) {
      fprintf(stderr, "DY is not defined in the configuration file.\n");
      exit(EXIT_FAILURE);
   }
   dy = atof(cfg_tmp);
   
   if((cfg_tmp = cfg_read("DT")) == NULL) {
      fprintf(stderr, "DT is not defined in the configuration file.\n");
      exit(EXIT_FAILURE);
   }
   dt = atof(cfg_tmp);
   
   if((cfg_tmp = cfg_read("NPAS")) == NULL) {
      fprintf(stderr, "NPAS is not defined in the configuration file.\n");
      exit(EXIT_FAILURE);
   }
   Npas = atol(cfg_tmp);
   
   if((cfg_tmp = cfg_read("NRUN")) == NULL) {
      fprintf(stderr, "NRUN is not defined in the configuration file.\n");
      exit(EXIT_FAILURE);
   }
   Nrun = atol(cfg_tmp);
   
   if((cfg_tmp = cfg_read("AL")) == NULL) {
      fprintf(stderr, "AL is not defined in the configuration file.\n");
      exit(EXIT_FAILURE);
   }
   kappa = atof(cfg_tmp);
   
   output = cfg_read("OUTPUT");
   initout = cfg_read("INITOUT");
   Npasout = cfg_read("NPASOUT");
   Nrunout = cfg_read("NRUNOUT");
   
   if((initout != NULL) || (Npasout != NULL) || (Nrunout != NULL)) {
      if((cfg_tmp = cfg_read("OUTSTPX")) == NULL) {
         fprintf(stderr, "OUTSTPX is not defined in the configuration file.\n");
         exit(EXIT_FAILURE);
      }
      outstpx = atol(cfg_tmp);
      
      if((cfg_tmp = cfg_read("OUTSTPY")) == NULL) {
         fprintf(stderr, "OUTSTPY is not defined in the configuration file.\n");
         exit(EXIT_FAILURE);
      }
      outstpy = atol(cfg_tmp);
   }
   
   return;
}

/**
 *    Initialization of the space mesh, the potential, and the initial wave
 *    function.
 *    psi - array with the wave function values
 */
void init(double **psi) {
   long cnti, cntj;
   double kappa2;
   double pi, cpsi1, cpsi2;
   double tmp;
   
   if (opt == 2) par = 2.;
   else par = 1.;
   
   kappa2 = kappa * kappa;
   
   Nx2 = Nx / 2; Ny2 = Ny / 2;
   dx2 = dx * dx; dy2 = dy * dy;
   
   pi = 4. * atan(1.);
   cpsi1 = sqrt(pi * sqrt(1. / kappa));
   cpsi2 = cpsi1 * sqrt(2.);
   
   for(cnti = 0; cnti < Nx; cnti ++) {
      x[cnti] = (cnti - Nx2) * dx;
      x2[cnti] = x[cnti] * x[cnti];
      for(cntj = 0; cntj < Ny; cntj ++) {
         y[cntj] = (cntj - Ny2) * dy;
         y2[cntj] = y[cntj] * y[cntj];
         if(opt == 3) {
            pot[cnti][cntj] = 0.25 * (x2[cnti] + kappa2 * y2[cntj]);
            tmp = exp(- 0.25 * (x2[cnti] + kappa * y2[cntj]));
            psi[cnti][cntj] = tmp / cpsi2;
         } else {
            pot[cnti][cntj] = x2[cnti] + kappa2 * y2[cntj];
            tmp = exp(- 0.5 * (x2[cnti] + kappa * y2[cntj]));
            psi[cnti][cntj] = tmp / cpsi1;
         }
      }
   }
   
   return;
}

/**
 *    Crank-Nicolson scheme coefficients generation.
 */
void gencoef(void) {
   long cnti;
   
   Ax0 = 1. + dt / dx2;
   Ay0 = 1. + dt / dy2;
   
   Ax0r = 1. - dt / dx2;
   Ay0r = 1. - dt / dy2;
   
   Ax = - 0.5 * dt / dx2;
   Ay = - 0.5 * dt / dy2;
   
   calphax[Nx - 2] = 0.;
   cgammax[Nx - 2] = - 1. / Ax0;
   for (cnti = Nx - 2; cnti > 0; cnti --) {
      calphax[cnti - 1] = Ax * cgammax[cnti];
      cgammax[cnti - 1] = - 1. / (Ax0 + Ax * calphax[cnti - 1]);
   }
   
   calphay[Ny - 2] = 0.;
   cgammay[Ny - 2] = - 1. / Ay0;
   for (cnti = Ny - 2; cnti > 0; cnti --) {
      calphay[cnti - 1] = Ay * cgammay[cnti];
      cgammay[cnti - 1] = - 1. / (Ay0 + Ay * calphay[cnti - 1]);
   }
   
   return;
}

/**
 *    Calculation of the wave function norm and normalization.
 *    norm - wave function norm
 *    psi  - array with the wave function values
 *    tmpx - temporary array
 *    tmpy - temporary array
 */
void calcnorm(double *norm, double **psi, double **tmpx, double **tmpy) {
   int threadid;
   long cnti, cntj;
   
   #pragma omp parallel private(threadid, cnti, cntj)
   {
      threadid = omp_get_thread_num();
      
      #pragma omp for
      for(cnti = 0; cnti < Nx; cnti ++) {
         for(cntj = 0; cntj < Ny; cntj ++) {
            tmpy[threadid][cntj] = psi[cnti][cntj] * psi[cnti][cntj];
         }
         tmpx[0][cnti] = simpint(dy, tmpy[threadid], Ny);
      }
      #pragma omp barrier
      
      #pragma omp single
      *norm = sqrt(simpint(dx, tmpx[0], Nx));
      
      #pragma omp for
      for(cnti = 0; cnti < Nx; cnti ++) {
         for(cntj = 0; cntj < Ny; cntj ++) {
            psi[cnti][cntj] /= *norm;
         }
      }
   }
   
   return;
}

/**
 *    Calculation of the chemical potential and energy.
 *    mu    - chemical potential
 *    en    - energy
 *    psi   - array with the wave function values
 *    dpsix - temporary array
 *    dpsiy - temporary array
 *    tmpxi - temporary array
 *    tmpyi - temporary array
 *    tmpxj - temporary array
 *    tmpyj - temporary array
 */
void calcmuen(double *mu, double *en, double **psi, double **dpsix, double **dpsiy, double **tmpxi, double **tmpyi, double **tmpxj, double **tmpyj) {
   int threadid;
   long cnti, cntj;
   double psi2, psi2lin, dpsi2;
   
   #pragma omp parallel private(threadid, cnti, cntj, psi2, psi2lin, dpsi2)
   {
      threadid = omp_get_thread_num();
      
      #pragma omp for
      for(cntj = 0; cntj < Ny; cntj ++) {
         for(cnti = 0; cnti < Nx; cnti ++) {
            tmpxi[threadid][cnti] = psi[cnti][cntj];
         }
         diff(dx, tmpxi[threadid], tmpxj[threadid], Nx);
         for(cnti = 0; cnti < Nx; cnti ++) {
            dpsix[cnti][cntj] = tmpxj[threadid][cnti];
         }
      }
      
      #pragma omp for
      for(cnti = 0; cnti < Nx; cnti ++) {
         for(cntj = 0; cntj < Ny; cntj ++) {
            tmpyi[threadid][cntj] = psi[cnti][cntj];
         }
         diff(dy, tmpyi[threadid], tmpyj[threadid], Ny);
         for(cntj = 0; cntj < Ny; cntj ++) {
            dpsiy[cnti][cntj] = tmpyj[threadid][cntj];
         }
      }
      #pragma omp barrier

      #pragma omp for
      for(cnti = 0; cnti < Nx; cnti ++) {
         for(cntj = 0; cntj < Ny; cntj ++) {
            psi2 = psi[cnti][cntj] * psi[cnti][cntj];
            psi2lin = psi2 * G;
            dpsi2 = dpsix[cnti][cntj] * dpsix[cnti][cntj] + 
                    dpsiy[cnti][cntj] * dpsiy[cnti][cntj];
            tmpyi[threadid][cntj] = (pot[cnti][cntj] + psi2lin) * psi2 + dpsi2;
            tmpyj[threadid][cntj] = (pot[cnti][cntj] + 0.5 * psi2lin) * psi2 + dpsi2;
         }
         tmpxi[0][cnti] = simpint(dy, tmpyi[threadid], Ny);
         tmpxj[0][cnti] = simpint(dy, tmpyj[threadid], Ny);
      }
   }
   
   *mu = simpint(dx, tmpxi[0], Nx);
   *en = simpint(dx, tmpxj[0], Nx);
   
   return;
}

/**
 *    Calculation of the root mean square radius.
 *    rms  - root mean square radius
 *    psi  - array with the wave function values
 *    tmpx - temporary array
 *    tmpy - temporary array
 */
void calcrms(double *rms, double **psi, double **tmpx, double **tmpy) {
   int threadid;
   long cnti, cntj;
   double psi2;
   
   #pragma omp parallel private(threadid, cnti, cntj, psi2)
   {
      threadid = omp_get_thread_num();
      
      #pragma omp for
      for(cnti = 0; cnti < Nx; cnti ++) {
         for(cntj = 0; cntj < Ny; cntj ++) {
            psi2 = psi[cnti][cntj] * psi[cnti][cntj];
            tmpy[threadid][cntj] = (x2[cnti] + y2[cntj]) * psi2;
         }
         tmpx[0][cnti] = simpint(dy, tmpy[threadid], Ny);
      }
   }
   
   *rms = sqrt(simpint(dx, tmpx[0], Nx));
   
   return;
}

/**
 *    Time propagation with respect to H1 (part of the Hamiltonian without spatial
 *    derivatives).
 *    psi - array with the wave function values
 */
void calcnu(double **psi) {
   long cnti, cntj;
   double psi2, psi2lin, tmp;
   
   #pragma omp parallel for private(cnti, cntj, psi2, psi2lin, tmp)
   for(cnti = 0; cnti < Nx; cnti ++) {
      for(cntj = 0; cntj < Ny; cntj ++) {
         psi2 = psi[cnti][cntj] * psi[cnti][cntj];
         psi2lin = psi2 * G;
         tmp = dt * (pot[cnti][cntj] + psi2lin);
         psi[cnti][cntj] *= exp(- tmp);
      }
   }
   
   return;
}

/**
 *    Time propagation with respect to H2 (x-part of the Laplacian).
 *    psi   - array with the wave function values
 *    cbeta - Crank-Nicolson scheme coefficients
 */
void calclux(double **psi, double **cbeta) {
   int threadid;
   long cnti, cntj;
   double c;
   
   #pragma omp parallel private(threadid, cnti, cntj, c)
   {
      threadid = omp_get_thread_num();
      
      #pragma omp for
      for(cntj = 0; cntj < Ny; cntj ++) {
         cbeta[threadid][Nx - 2] = psi[Nx - 1][cntj];
         for (cnti = Nx - 2; cnti > 0; cnti --) {
            c = - Ax * psi[cnti + 1][cntj] + Ax0r * psi[cnti][cntj] - Ax * psi[cnti - 1][cntj];
            cbeta[threadid][cnti - 1] =  cgammax[cnti] * (Ax * cbeta[threadid][cnti] - c);
         }
         psi[0][cntj] = 0.;
         for (cnti = 0; cnti < Nx - 2; cnti ++) {
            psi[cnti + 1][cntj] = calphax[cnti] * psi[cnti][cntj] + cbeta[threadid][cnti];
         }
         psi[Nx - 1][cntj] = 0.;
      }
   }
   
   return;
}

/**
 *    Time propagation with respect to H3 (y-part of the Laplacian).
 *    psi   - array with the wave function values
 *    cbeta - Crank-Nicolson scheme coefficients
 */
void calcluy(double **psi, double **cbeta) {
   int threadid;
   long cnti, cntj;
   double c;
   
   #pragma omp parallel private(threadid, cnti, cntj, c)
   {
      threadid = omp_get_thread_num();
      
      #pragma omp for
      for(cnti = 0; cnti < Nx; cnti ++) {
         cbeta[threadid][Ny - 2] = psi[cnti][Ny - 1];
         for (cntj = Ny - 2; cntj > 0; cntj --) {
            c = - Ay * psi[cnti][cntj + 1] + Ay0r * psi[cnti][cntj] - Ay * psi[cnti][cntj - 1];
            cbeta[threadid][cntj - 1] =  cgammay[cntj] * (Ay * cbeta[threadid][cntj] - c);
         }
         psi[cnti][0] = 0.;
         for (cntj = 0; cntj < Ny - 2; cntj ++) {
            psi[cnti][cntj + 1] = calphay[cntj] * psi[cnti][cntj] + cbeta[threadid][cntj];
         }
         psi[cnti][Ny - 1] = 0.;
      }
   }
   
   return;
}


==> GP-SCL-programs/src/imagtime2d-th/imagtime2d-th.h <==
/**   
 *    GP-SCL codes are developed by:
 *    
 *    Dusan Vudragovic, Ivana Vidanovic, Antun Balaz
 *    (Institute of Physics Belgrade, Serbia, http://www.scl.rs/)
 *    
 *    Paulsamy Muruganandam
 *    (Bharathidasan University, Tamil Nadu, India)
 *    
 *    Sadhan K. Adhikari
 *    (Sao Paulo State University, Brazil)
 *    
 *    Public use and modification of this code are allowed provided that the
 *    following papers are cited:
 *    P. Muruganandam et al., Comput. Phys. Commun. 180 (2009) 1888;
 *    D. Vudragovic et al., Comput. Phys. Commun. 183 (2012) 2021.
 *    The authors would be grateful for all information and/or comments
 *    regarding the use of the code.
 */

#include <stdio.h>
#include <stdlib.h>
#include <string.h>
#include <math.h>
#include <omp.h>

#define MAX(a, b) (a > b) ? a : b

char *output, *initout, *Npasout, *Nrunout;
long outstpx, outstpy;

int opt;
long Nx, Ny;
long Nx2, Ny2;
long Npas, Nrun;
double dx, dy;
double dx2, dy2;
double dt;
double G0, G;
double kappa;
double par;

double *x, *y;
double *x2, *y2;
double **pot;

double Ax0, Ay0, Ax0r, Ay0r, Ax, Ay;
double *calphax, *calphay;
double *cgammax, *cgammay;

void readpar(void);
void init(double **);
void gencoef(void);
void calcnorm(double *, double **, double **, double **);
void calcmuen(double *, double *, double **, double **, double **, double **, double **, double **, double **);
void calcrms(double *, double **, double **, double **);
void calcnu(double **);
void calclux(double **, double **);
void calcluy(double **, double **);
void calcluz(double **, double **);

extern double simpint(double, double *, long);
extern void diff(double, double *, double *, long);

extern double *alloc_double_vector(long);
extern double **alloc_double_matrix(long, long);
extern void free_double_vector(double *);
extern void free_double_matrix(double **);

extern int cfg_init(char *);
extern char *cfg_read(char *);


==> GP-SCL-programs/src/imagtime2d/imagtime2d.c <==
/**   
 *    GP-SCL codes are developed by:
 *    
 *    Dusan Vudragovic, Ivana Vidanovic, Antun Balaz
 *    (Institute of Physics Belgrade, Serbia, http://www.scl.rs/)
 *    
 *    Paulsamy Muruganandam
 *    (Bharathidasan University, Tamil Nadu, India)
 *    
 *    Sadhan K. Adhikari
 *    (Sao Paulo State University, Brazil)
 *    
 *    Public use and modification of this code are allowed provided that the
 *    following papers are cited:
 *    P. Muruganandam et al., Comput. Phys. Commun. 180 (2009) 1888;
 *    D. Vudragovic et al., Comput. Phys. Commun. 183 (2012) 2021.
 *    The authors would be grateful for all information and/or comments
 *    regarding the use of the code.
 *    
 *    This program solves the time-independent Gross–Pitaevskii nonlinear
 *    partial differential equation in two space dimensions in a trap using
 *    the imaginary-time propagation. The Gross–Pitaevskii equation describes
 *    the properties of a dilute trapped Bose–Einstein condensate. The 
 *    equation is solved using the split-step Crank–Nicolson method by 
 *    discretizing space and time. The discretized equation is then propagated
 *    in imaginary time over small time steps. When convergence is achieved, 
 *    the method has yielded the stationary solution of the problem.
 *    
 *    Description of variables used in the code:
 *    
 *    opt     - decides which rescaling of GP equation will be used
 *    par     - parameter for rescaling of GP equation
 *    psi     - array with the wave function values
 *    pot     - array with the values of the potential
 *    G0      - final nonlinearity
 *    norm    - wave function norm
 *    rms     - root mean square radius
 *    mu      - chemical potential
 *    en      - energy
 *    Nx      - number of discretization points in the x-direction
 *    Ny      - number of discretization points in the y-direction
 *    x       - array with the space mesh values in the x-direction
 *    y       - array with the space mesh values in the y-direction
 *    dx      - spatial discretization step in the x-direction
 *    dy      - spatial discretization step in the y-direction
 *    dt      - time discretization step
 *    kappa   - kappa coefficient of anisotropy of the trap
 *    Npas    - number of subsequent iterations with the fixed nonlinearity G0
 *    Nrun    - number of final iterations with the fixed nonlinearity G0
 *    output  - output file with the summary of final values of all physical 
 *              quantities
 *    initout - output file with the initial wave function
 *    Npasout - output file with the wave function obtained after the 
 *              subsequent Npas iterations, with the fixed nonlinearity G0
 *    Nrunout - output file with the final wave function obtained after the 
 *              final Nrun iterations
 *    outstpx - discretization step in the x-direction used to save wave 
 *              functions
 *    outstpy - discretization step in the y-direction used to save wave 
 *              functions
 */

#include "imagtime2d.h"

int main(int argc, char **argv) {
   FILE *out;
   FILE *file;
   long cnti, cntj;
   double norm, rms, mu, en;
   double **psi;
   double *cbeta;
   double **dpsix, **dpsiy;
   double *tmpxi, *tmpyi, *tmpxj, *tmpyj;
   
   if((argc != 3) || (strcmp(*(argv + 1), "-p") != 0)) {
      fprintf(stderr, "Usage: %s -p <parameterfile> \n", *argv);
      exit(EXIT_FAILURE);
   }

   if(! cfg_init(argv[2])) {
      fprintf(stderr, "Wrong input parameter file.\n");
      exit(EXIT_FAILURE);
   }
   
   readpar();
   
   x = alloc_double_vector(Nx);
   y = alloc_double_vector(Ny);
   
   x2 = alloc_double_vector(Nx);
   y2 = alloc_double_vector(Ny);
   
   pot = alloc_double_matrix(Nx, Ny);
   psi = alloc_double_matrix(Nx, Ny);
   
   dpsix = alloc_double_matrix(Nx, Ny);
   dpsiy = alloc_double_matrix(Nx, Ny);
   
   calphax = alloc_double_vector(Nx - 1);
   calphay = alloc_double_vector(Ny - 1);
   cbeta =  alloc_double_vector(MAX(Nx, Ny) - 1);
   cgammax = alloc_double_vector(Nx - 1);
   cgammay = alloc_double_vector(Ny - 1);
   
   tmpxi = alloc_double_vector(Nx);
   tmpyi = alloc_double_vector(Ny);
   tmpxj = alloc_double_vector(Nx);
   tmpyj = alloc_double_vector(Ny);
   
   if(output != NULL) out = fopen(output, "w");
   else out = stdout;
   
   fprintf(out, "OPTION = %d\n", opt);
   fprintf(out, "NX = %12li   NY = %12li\n", Nx, Ny);
   fprintf(out, "NPAS = %10li   NRUN = %10li\n", Npas, Nrun);
   fprintf(out, "DX = %8le   DY = %8le\n", dx, dy);
   fprintf(out, "DT = %8le\n", dt);
   fprintf(out, "AL = %8le\n", kappa);
   fprintf(out, "G0 = %8le\n\n", G0);
   fprintf(out, "        %12s   %12s   %12s   %12s   %12s\n", "norm", "mu", "en", "rms", "psi(0,0)");
   fflush(out);
   
   G = 0.;
   
   init(psi);
   gencoef();
   calcnorm(&norm, psi, tmpxi, tmpyi);
   calcmuen(&mu, &en, psi, dpsix, dpsiy, tmpxi, tmpyi, tmpxj, tmpyj);
   calcrms(&rms, psi, tmpxi, tmpyi);
   fprintf(out, "INIT    %8le   %8le   %8le   %8le   %8le\n", norm, mu / par, en / par, rms, psi[Nx2][Ny2]);
   fflush(out);
   if(initout != NULL) {
      file = fopen(initout, "w");
      for(cnti = 0; cnti < Nx; cnti += outstpx) {
         for(cntj = 0; cntj < Ny; cntj += outstpy) {
            fprintf(file, "%8le %8le %8le\n", x[cnti], y[cntj], psi[cnti][cntj]);
         }
         fprintf(file, "\n");
      }
      fclose(file);
   }
   
   G = par * G0;
   
   for(cnti = 0; cnti < Npas; cnti ++) {
      calcnu(psi);
      calclux(psi, cbeta);
      calcluy(psi, cbeta);
      calcnorm(&norm, psi, tmpxi, tmpyi);
   }
   calcmuen(&mu, &en, psi, dpsix, dpsiy, tmpxi, tmpyi, tmpxj, tmpyj);
   calcrms(&rms, psi, tmpxi, tmpyi);
   fprintf(out, "NPAS    %8le   %8le   %8le   %8le   %8le\n", norm, mu / par, en / par, rms, psi[Nx2][Ny2]);
   fflush(out);
   if(Npasout != NULL) {
      file = fopen(Npasout, "w");
      for(cnti = 0; cnti < Nx; cnti += outstpx) {
         for(cntj = 0; cntj < Ny; cntj += outstpy) {
            fprintf(file, "%8le %8le %8le\n", x[cnti], y[cntj], psi[cnti][cntj]);
         }
         fprintf(file, "\n");
      }
      fclose(file);
   }
   
   for(cnti = 0; cnti < Nrun; cnti ++) {
      calcnu(psi);
      calclux(psi, cbeta);
      calcluy(psi, cbeta);
      calcnorm(&norm, psi, tmpxi, tmpyi);
   }
   calcmuen(&mu, &en, psi, dpsix, dpsiy, tmpxi, tmpyi, tmpxj, tmpyj);
   calcrms(&rms, psi, tmpxi, tmpyi);
   fprintf(out, "NRUN    %8le   %8le   %8le   %8le   %8le\n", norm, mu / par, en / par, rms, psi[Nx2][Ny2]);
   fflush(out);
   if(Nrunout != NULL) {
      file = fopen(Nrunout, "w");
      for(cnti = 0; cnti < Nx; cnti += outstpx) {
         for(cntj = 0; cntj < Ny; cntj += outstpy) {
               fprintf(file, "%8le %8le %8le\n", x[cnti], y[cntj], psi[cnti][cntj]);
         }
         fprintf(file, "\n");
      }
      fclose(file);
   }

   if(output != NULL) fclose(out);

   free_double_vector(x);
   free_double_vector(y);

   free_double_vector(x2);
   free_double_vector(y2);

   free_double_matrix(pot);
   free_double_matrix(psi);

   free_double_matrix(dpsix);
   free_double_matrix(dpsiy);

   free_double_vector(calphax);
   free_double_vector(calphay);
   free_double_vector(cbeta);
   free_double_vector(cgammax);
   free_double_vector(cgammay);

   free_double_vector(tmpxi);
   free_double_vector(tmpyi);
   free_double_vector(tmpxj);
   free_double_vector(tmpyj);

   return(EXIT_SUCCESS);
}

/**
 *    Reading input parameters from the configuration file.
 */
void readpar(void) {
   char *cfg_tmp;
   
   if((cfg_tmp = cfg_read("OPTION")) == NULL) {
      fprintf(stderr, "OPTION is not defined in the configuration file\n");
      exit(EXIT_FAILURE);
   }
   opt = atol(cfg_tmp);
   
   if((cfg_tmp = cfg_read("G0")) == NULL) {
      fprintf(stderr, "G0 is not defined in the configuration file.\n");
      exit(EXIT_FAILURE);
   }
   G0 = atof(cfg_tmp);

   if((cfg_tmp = cfg_read("NX")) == NULL) {
      fprintf(stderr, "NX is not defined in the configuration file.\n");
      exit(EXIT_FAILURE);
   }
   Nx = atol(cfg_tmp);

   if((cfg_tmp = cfg_read("NY")) == NULL) {
      fprintf(stderr, "NY is not defined in the configuration file.\n");
      exit(EXIT_FAILURE);
   }
   Ny = atol(cfg_tmp);

   if((cfg_tmp = cfg_read("DX")) == NULL) {
      fprintf(stderr, "DX is not defined in the configuration file.\n");
      exit(EXIT_FAILURE);
   }
   dx = atof(cfg_tmp);

   if((cfg_tmp = cfg_read("DY")) == NULL) {
      fprintf(stderr, "DY is not defined in the configuration file.\n");
      exit(EXIT_FAILURE);
   }
   dy = atof(cfg_tmp);
   
   if((cfg_tmp = cfg_read("DT")) == NULL) {
      fprintf(stderr, "DT is not defined in the configuration file.\n");
      exit(EXIT_FAILURE);
   }
   dt = atof(cfg_tmp);
   
   if((cfg_tmp = cfg_read("NPAS")) == NULL) {
      fprintf(stderr, "NPAS is not defined in the configuration file.\n");
      exit(EXIT_FAILURE);
   }
   Npas = atol(cfg_tmp);
   
   if((cfg_tmp = cfg_read("NRUN")) == NULL) {
      fprintf(stderr, "NRUN is not defined in the configuration file.\n");
      exit(EXIT_FAILURE);
   }
   Nrun = atol(cfg_tmp);
   
   if((cfg_tmp = cfg_read("AL")) == NULL) {
      fprintf(stderr, "AL is not defined in the configuration file.\n");
      exit(EXIT_FAILURE);
   }
   kappa = atof(cfg_tmp);
   
   output = cfg_read("OUTPUT");
   initout = cfg_read("INITOUT");
   Npasout = cfg_read("NPASOUT");
   Nrunout = cfg_read("NRUNOUT");
   
   if((initout != NULL) || (Npasout != NULL) || (Nrunout != NULL)) {
      if((cfg_tmp = cfg_read("OUTSTPX")) == NULL) {
         fprintf(stderr, "OUTSTPX is not defined in the configuration file.\n");
         exit(EXIT_FAILURE);
      }
      outstpx = atol(cfg_tmp);
      
      if((cfg_tmp = cfg_read("OUTSTPY")) == NULL) {
         fprintf(stderr, "OUTSTPY is not defined in the configuration file.\n");
         exit(EXIT_FAILURE);
      }
      outstpy = atol(cfg_tmp);
   }
   
   return;
}

/**
 *    Initialization of the space mesh, the potential, and the initial wave
 *    function.
 *    psi - array with the wave function values
 */
void init(double **psi) {
   long cnti, cntj;
   double kappa2;
   double pi, cpsi1, cpsi2;
   double tmp;
   
   if (opt == 2) par = 2.;
   else par = 1.;
   
   kappa2 = kappa * kappa;
   
   Nx2 = Nx / 2; Ny2 = Ny / 2;
   dx2 = dx * dx; dy2 = dy * dy;
   
   pi = 4. * atan(1.);
   cpsi1 = sqrt(pi * sqrt(1. / kappa));
   cpsi2 = cpsi1 * sqrt(2.);
   
   for(cnti = 0; cnti < Nx; cnti ++) {
      x[cnti] = (cnti - Nx2) * dx;
      x2[cnti] = x[cnti] * x[cnti];
      for(cntj = 0; cntj < Ny; cntj ++) {
         y[cntj] = (cntj - Ny2) * dy;
         y2[cntj] = y[cntj] * y[cntj];
         if(opt == 3) {
            pot[cnti][cntj] = 0.25 * (x2[cnti] + kappa2 * y2[cntj]);
            tmp = exp(- 0.25 * (x2[cnti] + kappa * y2[cntj]));
            psi[cnti][cntj] = tmp / cpsi2;
         } else {
            pot[cnti][cntj] = x2[cnti] + kappa2 * y2[cntj];
            tmp = exp(- 0.5 * (x2[cnti] + kappa * y2[cntj]));
            psi[cnti][cntj] = tmp / cpsi1;
         }
      }
   }
   
   return;
}

/**
 *    Crank-Nicolson scheme coefficients generation.
 */
void gencoef(void) {
   long cnti;
   
   Ax0 = 1. + dt / dx2;
   Ay0 = 1. + dt / dy2;
   
   Ax0r = 1. - dt / dx2;
   Ay0r = 1. - dt / dy2;
   
   Ax = - 0.5 * dt / dx2;
   Ay = - 0.5 * dt / dy2;
   
   calphax[Nx - 2] = 0.;
   cgammax[Nx - 2] = - 1. / Ax0;
   for (cnti = Nx - 2; cnti > 0; cnti --) {
      calphax[cnti - 1] = Ax * cgammax[cnti];
      cgammax[cnti - 1] = - 1. / (Ax0 + Ax * calphax[cnti - 1]);
   }
   
   calphay[Ny - 2] = 0.;
   cgammay[Ny - 2] = - 1. / Ay0;
   for (cnti = Ny - 2; cnti > 0; cnti --) {
      calphay[cnti - 1] = Ay * cgammay[cnti];
      cgammay[cnti - 1] = - 1. / (Ay0 + Ay * calphay[cnti - 1]);
   }
   
   return;
}

/**
 *    Calculation of the wave function norm and normalization.
 *    norm - wave function norm
 *    psi  - array with the wave function values
 *    tmpx - temporary array
 *    tmpy - temporary array
 */
void calcnorm(double *norm, double **psi, double *tmpx, double *tmpy) {
   long cnti, cntj;
   
   for(cnti = 0; cnti < Nx; cnti ++) {
      for(cntj = 0; cntj < Ny; cntj ++) {
         tmpy[cntj] = psi[cnti][cntj] * psi[cnti][cntj];
      }
      tmpx[cnti] = simpint(dy, tmpy, Ny);
   }
   
   *norm = sqrt(simpint(dx, tmpx, Nx));
   
   for(cnti = 0; cnti < Nx; cnti ++) {
      for(cntj = 0; cntj < Ny; cntj ++) {
         psi[cnti][cntj] /= *norm;
      }
   }
   
   return;
}

/**
 *    Calculation of the chemical potential and energy.
 *    mu    - chemical potential
 *    en    - energy
 *    psi   - array with the wave function values
 *    dpsix - temporary array
 *    dpsiy - temporary array
 *    tmpxi - temporary array
 *    tmpyi - temporary array
 *    tmpxj - temporary array
 *    tmpyj - temporary array
 */
void calcmuen(double *mu, double *en, double **psi, double **dpsix, double **dpsiy, double *tmpxi, double *tmpyi, double *tmpxj, double *tmpyj) {
   long cnti, cntj;
   double psi2, psi2lin, dpsi2;
   
   for(cntj = 0; cntj < Ny; cntj ++) {
      for(cnti = 0; cnti < Nx; cnti ++) {
         tmpxi[cnti] = psi[cnti][cntj];
      }
      diff(dx, tmpxi, tmpxj, Nx);
      for(cnti = 0; cnti < Nx; cnti ++) {
         dpsix[cnti][cntj] = tmpxj[cnti];
      }
   }
   
   for(cnti = 0; cnti < Nx; cnti ++) {
      for(cntj = 0; cntj < Ny; cntj ++) {
         tmpyi[cntj] = psi[cnti][cntj];
      }
      diff(dy, tmpyi, tmpyj, Ny);
      for(cntj = 0; cntj < Ny; cntj ++) {
         dpsiy[cnti][cntj] = tmpyj[cntj];
      }
   }
   
   for(cnti = 0; cnti < Nx; cnti ++) {
      for(cntj = 0; cntj < Ny; cntj ++) {
         psi2 = psi[cnti][cntj] * psi[cnti][cntj];
         psi2lin = psi2 * G;
         dpsi2 = dpsix[cnti][cntj] * dpsix[cnti][cntj] + 
                 dpsiy[cnti][cntj] * dpsiy[cnti][cntj];
         tmpyi[cntj] = (pot[cnti][cntj] + psi2lin) * psi2 + dpsi2;
         tmpyj[cntj] = (pot[cnti][cntj] + 0.5 * psi2lin) * psi2 + dpsi2;
      }
      tmpxi[cnti] = simpint(dy, tmpyi, Ny);
      tmpxj[cnti] = simpint(dy, tmpyj, Ny);
   }
   *mu = simpint(dx, tmpxi, Nx);
   *en = simpint(dx, tmpxj, Nx);
   
   return;
}

/**
 *    Calculation of the root mean square radius.
 *    rms  - root mean square radius
 *    psi  - array with the wave function values
 *    tmpx - temporary array
 *    tmpy - temporary array
 */
void calcrms(double *rms, double **psi, double *tmpx, double *tmpy) {
   long cnti, cntj;
   double psi2;
   
   for(cnti = 0; cnti < Nx; cnti ++) {
      for(cntj = 0; cntj < Ny; cntj ++) {
         psi2 = psi[cnti][cntj] * psi[cnti][cntj];
         tmpy[cntj] = (x2[cnti] + y2[cntj]) * psi2;
      }
      tmpx[cnti] = simpint(dy, tmpy, Ny);
   }
   *rms = sqrt(simpint(dx, tmpx, Nx));
   
   return;
}

/**
 *    Time propagation with respect to H1 (part of the Hamiltonian without spatial
 *    derivatives).
 *    psi - array with the wave function values
 */
void calcnu(double **psi) {
   long cnti, cntj;
   double psi2, psi2lin, tmp;
   
   for(cnti = 0; cnti < Nx; cnti ++) {
      for(cntj = 0; cntj < Ny; cntj ++) {
         psi2 = psi[cnti][cntj] * psi[cnti][cntj];
         psi2lin = psi2 * G;
         tmp = dt * (pot[cnti][cntj] + psi2lin);
         psi[cnti][cntj] *= exp(- tmp);
      }
   }
   
   return;
}

/**
 *    Time propagation with respect to H2 (x-part of the Laplacian).
 *    psi   - array with the wave function values
 *    cbeta - Crank-Nicolson scheme coefficients
 */
void calclux(double **psi, double *cbeta) {
   long cnti, cntj;
   double c;
   
   for(cntj = 0; cntj < Ny; cntj ++) {
      cbeta[Nx - 2] = psi[Nx - 1][cntj];
      for (cnti = Nx - 2; cnti > 0; cnti --) {
         c = - Ax * psi[cnti + 1][cntj] + Ax0r * psi[cnti][cntj] - Ax * psi[cnti - 1][cntj];
         cbeta[cnti - 1] =  cgammax[cnti] * (Ax * cbeta[cnti] - c);
      }
      psi[0][cntj] = 0.;
      for (cnti = 0; cnti < Nx - 2; cnti ++) {
         psi[cnti + 1][cntj] = calphax[cnti] * psi[cnti][cntj] + cbeta[cnti];
      }
      psi[Nx - 1][cntj] = 0.;
   }
   
   return;
}

/**
 *    Time propagation with respect to H3 (y-part of the Laplacian).
 *    psi   - array with the wave function values
 *    cbeta - Crank-Nicolson scheme coefficients
 */
void calcluy(double **psi, double *cbeta) {
   long cnti, cntj;
   double c;
   
   for(cnti = 0; cnti < Nx; cnti ++) {
      cbeta[Ny - 2] = psi[cnti][Ny - 1];
      for (cntj = Ny - 2; cntj > 0; cntj --) {
         c = - Ay * psi[cnti][cntj + 1] + Ay0r * psi[cnti][cntj] - Ay * psi[cnti][cntj - 1];
         cbeta[cntj - 1] =  cgammay[cntj] * (Ay * cbeta[cntj] - c);
      }
      psi[cnti][0] = 0.;
      for (cntj = 0; cntj < Ny - 2; cntj ++) {
         psi[cnti][cntj + 1] = calphay[cntj] * psi[cnti][cntj] + cbeta[cntj];
      }
      psi[cnti][Ny - 1] = 0.;
   }
   
   return;
}


==> GP-SCL-programs/src/imagtime2d/imagtime2d.h <==
/**   
 *    GP-SCL codes are developed by:
 *    
 *    Dusan Vudragovic, Ivana Vidanovic, Antun Balaz
 *    (Institute of Physics Belgrade, Serbia, http://www.scl.rs/)
 *    
 *    Paulsamy Muruganandam
 *    (Bharathidasan University, Tamil Nadu, India)
 *    
 *    Sadhan K. Adhikari
 *    (Sao Paulo State University, Brazil)
 *    
 *    Public use and modification of this code are allowed provided that the
 *    following papers are cited:
 *    P. Muruganandam et al., Comput. Phys. Commun. 180 (2009) 1888;
 *    D. Vudragovic et al., Comput. Phys. Commun. 183 (2012) 2021.
 *    The authors would be grateful for all information and/or comments
 *    regarding the use of the code.
 */

#include <stdio.h>
#include <stdlib.h>
#include <string.h>
#include <math.h>

#define MAX(a, b) (a > b) ? a : b

char *output, *initout, *Npasout, *Nrunout;
long outstpx, outstpy;

int opt;
long Nx, Ny;
long Nx2, Ny2;
long Npas, Nrun;
double dx, dy;
double dx2, dy2;
double dt;
double G0, G;
double kappa;
double par;

double *x, *y;
double *x2, *y2;
double **pot;

double Ax0, Ay0, Ax0r, Ay0r, Ax, Ay;
double *calphax, *calphay;
double *cgammax, *cgammay;

void readpar(void);
void init(double **);
void gencoef(void);
void calcnorm(double *, double **, double *, double *);
void calcmuen(double *, double *, double **, double **, double **, double *, double *, double *, double *);
void calcrms(double *, double **, double *, double *);
void calcnu(double **);
void calclux(double **, double *);
void calcluy(double **, double *);
void calcluz(double **, double *);

extern double simpint(double, double *, long);
extern void diff(double, double *, double *, long);

extern double *alloc_double_vector(long);
extern double **alloc_double_matrix(long, long);
extern void free_double_vector(double *);
extern void free_double_matrix(double **);

extern int cfg_init(char *);
extern char *cfg_read(char *);


==> GP-SCL-programs/src/imagtime3d-th/imagtime3d-th.c <==
/**   
 *    GP-SCL codes are developed by:
 *    
 *    Dusan Vudragovic, Ivana Vidanovic, Antun Balaz
 *    (Institute of Physics Belgrade, Serbia, http://www.scl.rs/)
 *    
 *    Paulsamy Muruganandam
 *    (Bharathidasan University, Tamil Nadu, India)
 *    
 *    Sadhan K. Adhikari
 *    (Sao Paulo State University, Brazil)
 *    
 *    Public use and modification of this code are allowed provided that the
 *    following papers are cited:
 *    P. Muruganandam et al., Comput. Phys. Commun. 180 (2009) 1888;
 *    D. Vudragovic et al., Comput. Phys. Commun. 183 (2012) 2021.
 *    The authors would be grateful for all information and/or comments
 *    regarding the use of the code.
 *    
 *    This program solves the time-independent Gross–Pitaevskii nonlinear
 *    partial differential equation in three space dimensions in a trap using
 *    the imaginary-time propagation. The Gross–Pitaevskii equation describes
 *    the properties of a dilute trapped Bose–Einstein condensate. The
 *    equation is solved using the split-step Crank–Nicolson method by
 *    discretizing space and time. The discretized equation is then propagated
 *    in imaginary time over small time steps. When convergence is achieved,
 *    the method has yielded the stationary solution of the problem.
 *    
 *    Description of variables used in the code:
 *    
 *    opt     - decides which rescaling of GP equation will be used
 *    par     - parameter for rescaling of GP equation
 *    psi     - array with the wave function values
 *    pot     - array with the values of the potential
 *    G0      - final nonlinearity
 *    norm    - wave function norm
 *    rms     - root mean square radius
 *    mu      - chemical potential
 *    en      - energy
 *    Nx      - number of discretization points in the x-direction
 *    Ny      - number of discretization points in the y-direction
 *    Nz      - number of discretization points in the z-direction
 *    x       - array with the space mesh values in the x-direction
 *    y       - array with the space mesh values in the y-direction
 *    z       - array with the space mesh values in the z-direction
 *    dx      - spatial discretization step in the x-direction
 *    dy      - spatial discretization step in the y-direction
 *    dz      - spatial discretization step in the z-direction
 *    dt      - time discretization step
 *    kappa   - kappa coefficient of anisotropy of the trap
 *    lambda  - lambda coefficient of anisotropy of the trap
 *    Npas    - number of subsequent iterations with the fixed nonlinearity G0
 *    Nrun    - number of final iterations with the fixed nonlinearity G0
 *    output  - output file with the summary of final values of all physical 
 *              quantities
 *    initout - output file with the initial wave function
 *    Npasout - output file with the wave function obtained after the 
 *              subsequent Npas iterations, with the fixed nonlinearity G0
 *    Nrunout - output file with the final wave function obtained after the 
 *              final Nrun iterations
 *    outstpx - discretization step in the x-direction used to save wave 
 *              functions
 *    outstpy - discretization step in the y-direction used to save wave 
 *              functions
 *    outstpz - discretization step in the z-direction used to save wave 
 *              functions
 */

#include "imagtime3d-th.h"

int main(int argc, char **argv) {
   FILE *out;
   FILE *file;
   int nthreads;
   char filename[MAX_FILENAME_SIZE];
   long cnti;
   double norm, rms, mu, en;
   double ***psi;
   double **cbeta;
   double ***dpsix, ***dpsiy, ***dpsiz;
   double **tmpxi, **tmpyi, **tmpzi, **tmpxj, **tmpyj, **tmpzj;
   
   if((argc != 3) || (strcmp(*(argv + 1), "-p") != 0)) {
      fprintf(stderr, "Usage: %s -p <parameterfile> \n", *argv);
      exit(EXIT_FAILURE);
   }

   if(! cfg_init(argv[2])) {
      fprintf(stderr, "Wrong input parameter file.\n");
      exit(EXIT_FAILURE);
   }
   
   readpar();
   
   #pragma omp parallel
      #pragma omp master
         nthreads = omp_get_num_threads();
   
   x = alloc_double_vector(Nx);
   y = alloc_double_vector(Ny);
   z = alloc_double_vector(Nz);
   
   x2 = alloc_double_vector(Nx);
   y2 = alloc_double_vector(Ny);
   z2 = alloc_double_vector(Nz);

   pot = alloc_double_tensor(Nx, Ny, Nz);
   psi = alloc_double_tensor(Nx, Ny, Nz);
   
   dpsix = alloc_double_tensor(Nx, Ny, Nz);
   dpsiy = alloc_double_tensor(Nx, Ny, Nz);
   dpsiz = alloc_double_tensor(Nx, Ny, Nz);
   
   calphax = alloc_double_vector(Nx - 1);
   calphay = alloc_double_vector(Ny - 1);
   calphaz = alloc_double_vector(Nz - 1);
   cbeta =  alloc_double_matrix(nthreads, MAX(Nx, Ny, Nz) - 1);
   cgammax = alloc_double_vector(Nx - 1);
   cgammay = alloc_double_vector(Ny - 1);
   cgammaz = alloc_double_vector(Nz - 1);
   
   tmpxi = alloc_double_matrix(nthreads, Nx);
   tmpyi = alloc_double_matrix(nthreads, Ny);
   tmpzi = alloc_double_matrix(nthreads, Nz);
   tmpxj = alloc_double_matrix(nthreads, Nx);
   tmpyj = alloc_double_matrix(nthreads, Ny);
   tmpzj = alloc_double_matrix(nthreads, Nz);
   
   if(output != NULL) out = fopen(output, "w");
   else out = stdout;
   
   fprintf(out, "OPTION = %d\n", opt);
   fprintf(out, "NX = %12li   NY = %12li   NZ = %12li\n", Nx, Ny, Nz);
   fprintf(out, "NPAS = %10li   NRUN = %10li\n", Npas, Nrun);
   fprintf(out, "DX = %8le   DY = %8le   DZ = %8le\n", dx, dy, dz);
   fprintf(out, "DT = %8le\n", dt);
   fprintf(out, "AL = %8le   BL = %8le\n", kappa, lambda);
   fprintf(out, "G0 = %8le\n\n", G0);
   fprintf(out, "        %12s   %12s   %12s   %12s   %12s\n", "norm", "mu", "en", "rms", "psi(0,0,0)");
   fflush(out);
   
   G = 0.;
   
   init(psi);
   gencoef();
   calcnorm(&norm, psi, tmpxi, tmpyi, tmpzi);
   calcmuen(&mu, &en, psi, dpsix, dpsiy, dpsiz, tmpxi, tmpyi, tmpzi, tmpxj, tmpyj, tmpzj);
   calcrms(&rms, psi, tmpxi, tmpyi, tmpzi);
   fprintf(out, "INIT    %8le   %8le   %8le   %8le   %8le\n", norm, mu / par, en / par, rms, psi[Nx2][Ny2][Nz2]);
   fflush(out);
   if(initout != NULL) {
      sprintf(filename, "%s.x", initout);
      file = fopen(filename, "w");
      for(cnti = 0; cnti < Nx; cnti += outstpx)
         fprintf(file, "%8le %8le\n", x[cnti], psi[cnti][Ny2][Nz2]);
      fclose(file);
      
      sprintf(filename, "%s.y", initout);
      file = fopen(filename, "w");
      for(cnti = 0; cnti < Ny; cnti += outstpy)
         fprintf(file, "%8le %8le\n", y[cnti], psi[Nx2][cnti][Nz2]);
      fclose(file);
      
      sprintf(filename, "%s.z", initout);
      file = fopen(filename, "w");
      for(cnti = 0; cnti < Nz; cnti += outstpz)
         fprintf(file, "%8le %8le\n", z[cnti], psi[Nx2][Ny2][cnti]);
      fclose(file);      
   }
   
   G = par * G0;
   
   for(cnti = 0; cnti < Npas; cnti ++) {
      calcnu(psi);
      calclux(psi, cbeta);
      calcluy(psi, cbeta);
      calcluz(psi, cbeta);
      calcnorm(&norm, psi, tmpxi, tmpyi, tmpzi);
   }
   calcmuen(&mu, &en, psi, dpsix, dpsiy, dpsiz, tmpxi, tmpyi, tmpzi, tmpxj, tmpyj, tmpzj);
   calcrms(&rms, psi, tmpxi, tmpyi, tmpzi);
   fprintf(out, "NPAS    %8le   %8le   %8le   %8le   %8le\n", norm, mu / par, en / par, rms, psi[Nx2][Ny2][Nz2]);
   fflush(out);
   if(Npasout != NULL) {
      sprintf(filename, "%s.x", Npasout);
      file = fopen(filename, "w");
      for(cnti = 0; cnti < Nx; cnti += outstpx)
         fprintf(file, "%8le %8le\n", x[cnti], psi[cnti][Ny2][Nz2]);
      fclose(file);
      
      sprintf(filename, "%s.y", Npasout);
      file = fopen(filename, "w");
      for(cnti = 0; cnti < Ny; cnti += outstpy)
         fprintf(file, "%8le %8le\n", y[cnti], psi[Nx2][cnti][Nz2]);
      fclose(file);
      
      sprintf(filename, "%s.z", Npasout);
      file = fopen(filename, "w");
      for(cnti = 0; cnti < Nz; cnti += outstpz)
         fprintf(file, "%8le %8le\n", z[cnti], psi[Nx2][Ny2][cnti]);
      fclose(file);
   }
   
   for(cnti = 0; cnti < Nrun; cnti ++) {
      calcnu(psi);
      calclux(psi, cbeta);
      calcluy(psi, cbeta);
      calcluz(psi, cbeta);
      calcnorm(&norm, psi, tmpxi, tmpyi, tmpzi);
   }
   calcmuen(&mu, &en, psi, dpsix, dpsiy, dpsiz, tmpxi, tmpyi, tmpzi, tmpxj, tmpyj, tmpzj);
   calcrms(&rms, psi, tmpxi, tmpyi, tmpzi);
   fprintf(out, "NRUN    %8le   %8le   %8le   %8le   %8le\n", norm, mu / par, en / par, rms, psi[Nx2][Ny2][Nz2]);
   fflush(out);
   if(Nrunout != NULL) {
      sprintf(filename, "%s.x", Nrunout);
      file = fopen(filename, "w");
      for(cnti = 0; cnti < Nx; cnti += outstpx)
         fprintf(file, "%8le %8le\n", x[cnti], psi[cnti][Ny2][Nz2]);
      fclose(file);
      
      sprintf(filename, "%s.y", Nrunout);
      file = fopen(filename, "w");
      for(cnti = 0; cnti < Ny; cnti += outstpy)
         fprintf(file, "%8le %8le\n", y[cnti], psi[Nx2][cnti][Nz2]);
      fclose(file);
      
      sprintf(filename, "%s.z", Nrunout);
      file = fopen(filename, "w");
      for(cnti = 0; cnti < Nz; cnti += outstpz)
         fprintf(file, "%8le %8le\n", z[cnti], psi[Nx2][Ny2][cnti]);
      fclose(file);
   }
   
   if(output != NULL) fclose(out);
   
   free_double_vector(x);
   free_double_vector(y);
   free_double_vector(z);

   free_double_vector(x2);
   free_double_vector(y2);
   free_double_vector(z2);
   
   free_double_tensor(pot);
   free_double_tensor(psi);
   
   free_double_tensor(dpsix);
   free_double_tensor(dpsiy);
   free_double_tensor(dpsiz);
   
   free_double_vector(calphax);
   free_double_vector(calphay);
   free_double_vector(calphaz);
   free_double_matrix(cbeta);
   free_double_vector(cgammax);
   free_double_vector(cgammay);
   free_double_vector(cgammaz);
   
   free_double_matrix(tmpxi);
   free_double_matrix(tmpyi);
   free_double_matrix(tmpzi);
   free_double_matrix(tmpxj);
   free_double_matrix(tmpyj);
   free_double_matrix(tmpzj);
   
   return(EXIT_SUCCESS);
}

/**
 *    Reading input parameters from the configuration file.
 */
void readpar(void) {
   char *cfg_tmp;
   
   if((cfg_tmp = cfg_read("OPTION")) == NULL) {
      fprintf(stderr, "OPTION is not defined in the configuration file\n");
      exit(EXIT_FAILURE);
   }
   opt = atol(cfg_tmp);
   
   if((cfg_tmp = cfg_read("G0")) == NULL) {
      fprintf(stderr, "G0 is not defined in the configuration file.\n");
      exit(EXIT_FAILURE);
   }
   G0 = atof(cfg_tmp);

   if((cfg_tmp = cfg_read("NX")) == NULL) {
      fprintf(stderr, "NX is not defined in the configuration file.\n");
      exit(EXIT_FAILURE);
   }
   Nx = atol(cfg_tmp);

   if((cfg_tmp = cfg_read("NY")) == NULL) {
      fprintf(stderr, "NY is not defined in the configuration file.\n");
      exit(EXIT_FAILURE);
   }
   Ny = atol(cfg_tmp);

   if((cfg_tmp = cfg_read("NZ")) == NULL) {
      fprintf(stderr, "Nz is not defined in the configuration file.\n");
      exit(EXIT_FAILURE);
   }
   Nz = atol(cfg_tmp);

   if((cfg_tmp = cfg_read("DX")) == NULL) {
      fprintf(stderr, "DX is not defined in the configuration file.\n");
      exit(EXIT_FAILURE);
   }
   dx = atof(cfg_tmp);

   if((cfg_tmp = cfg_read("DY")) == NULL) {
      fprintf(stderr, "DY is not defined in the configuration file.\n");
      exit(EXIT_FAILURE);
   }
   dy = atof(cfg_tmp);

   if((cfg_tmp = cfg_read("DZ")) == NULL) {
      fprintf(stderr, "DZ is not defined in the configuration file.\n");
      exit(EXIT_FAILURE);
   }
   dz = atof(cfg_tmp);
   
   if((cfg_tmp = cfg_read("DT")) == NULL) {
      fprintf(stderr, "DT is not defined in the configuration file.\n");
      exit(EXIT_FAILURE);
   }
   dt = atof(cfg_tmp);
   
   if((cfg_tmp = cfg_read("AL")) == NULL) {
      fprintf(stderr, "AL is not defined in the configuration file.\n");
      exit(EXIT_FAILURE);
   }
   kappa = atof(cfg_tmp);
   
   if((cfg_tmp = cfg_read("BL")) == NULL) {
      fprintf(stderr, "BL is not defined in the configuration file.\n");
      exit(EXIT_FAILURE);
   }
   lambda = atof(cfg_tmp);
   
   if((cfg_tmp = cfg_read("NPAS")) == NULL) {
      fprintf(stderr, "NPAS is not defined in the configuration file.\n");
      exit(EXIT_FAILURE);
   }
   Npas = atol(cfg_tmp);
   
   if((cfg_tmp = cfg_read("NRUN")) == NULL) {
      fprintf(stderr, "NRUN is not defined in the configuration file.\n");
      exit(EXIT_FAILURE);
   }
   Nrun = atol(cfg_tmp);
   
   output = cfg_read("OUTPUT");
   initout = cfg_read("INITOUT");
   Npasout = cfg_read("NPASOUT");
   Nrunout = cfg_read("NRUNOUT");
   
   if((initout != NULL) || (Npasout != NULL) || (Nrunout != NULL)) {
      if((cfg_tmp = cfg_read("OUTSTPX")) == NULL) {
         fprintf(stderr, "OUTSTPX is not defined in the configuration file.\n");
         exit(EXIT_FAILURE);
      }
      outstpx = atol(cfg_tmp);
      
      if((cfg_tmp = cfg_read("OUTSTPY")) == NULL) {
         fprintf(stderr, "OUTSTPY is not defined in the configuration file.\n");
         exit(EXIT_FAILURE);
      }
      outstpy = atol(cfg_tmp);
      
      if((cfg_tmp = cfg_read("OUTSTPZ")) == NULL) {
         fprintf(stderr, "OUTSTPZ is not defined in the configuration file.\n");
         exit(EXIT_FAILURE);
      }
      outstpz = atol(cfg_tmp);
   }
   
   return;
}

/**
 *    Initialization of the space mesh, the potential, and the initial wave
 *    function.
 *    psi - array with the wave function values
 */
void init(double ***psi) {
   long cnti, cntj, cntk;
   double kappa2, lambda2;
   double pi, cpsi1, cpsi2;
   double tmp;
   
   if (opt == 2) par = 2.;
   else par = 1.;
   
   kappa2 = kappa * kappa;
   lambda2 = lambda * lambda;
   
   Nx2 = Nx / 2; Ny2 = Ny / 2; Nz2 = Nz / 2;
   dx2 = dx * dx; dy2 = dy * dy; dz2 = dz * dz;
   
   pi = 4. * atan(1.);
   cpsi1 = sqrt(pi * sqrt(pi / (kappa * lambda)));
   cpsi2 = cpsi1 * sqrt(2. * sqrt(2.));
   
   for(cnti = 0; cnti < Nx; cnti ++) {
      x[cnti] = (cnti - Nx2) * dx;
      x2[cnti] = x[cnti] * x[cnti];
      for(cntj = 0; cntj < Ny; cntj ++) {
         y[cntj] = (cntj - Ny2) * dy;
         y2[cntj] = y[cntj] * y[cntj];
         for(cntk = 0; cntk < Nz; cntk ++) {
            z[cntk] = (cntk - Nz2) * dz;
            z2[cntk] = z[cntk] * z[cntk];
            if(opt == 3) {
               pot[cnti][cntj][cntk] = 0.25 * (x2[cnti] + kappa2 * y2[cntj] + lambda2 * z2[cntk]);
               tmp = exp(- 0.25 * (x2[cnti] + kappa * y2[cntj] + lambda * z2[cntk]));
               psi[cnti][cntj][cntk] = tmp / cpsi2;
            } else {
               pot[cnti][cntj][cntk] = x2[cnti] + kappa2 * y2[cntj] + lambda2 * z2[cntk];
               tmp = exp(- 0.5 * (x2[cnti] + kappa * y2[cntj] + lambda * z2[cntk]));
               psi[cnti][cntj][cntk] = tmp / cpsi1;
            }
         }
      }
   }
   
   return;
}

/**
 *    Crank-Nicolson scheme coefficients generation.
 */
void gencoef(void) {
   long cnti;
   
   Ax0 = 1. + dt / dx2;
   Ay0 = 1. + dt / dy2;
   Az0 = 1. + dt / dz2;
   
   Ax0r = 1. - dt / dx2;
   Ay0r = 1. - dt / dy2;
   Az0r = 1. - dt / dz2;
   
   Ax = - 0.5 * dt / dx2;
   Ay = - 0.5 * dt / dy2;
   Az = - 0.5 * dt / dz2;
   
   calphax[Nx - 2] = 0.;
   cgammax[Nx - 2] = - 1. / Ax0;
   for (cnti = Nx - 2; cnti > 0; cnti --) {
      calphax[cnti - 1] = Ax * cgammax[cnti];
      cgammax[cnti - 1] = - 1. / (Ax0 + Ax * calphax[cnti - 1]);
   }
   
   calphay[Ny - 2] = 0.;
   cgammay[Ny - 2] = - 1. / Ay0;
   for (cnti = Ny - 2; cnti > 0; cnti --) {
      calphay[cnti - 1] = Ay * cgammay[cnti];
      cgammay[cnti - 1] = - 1. / (Ay0 + Ay * calphay[cnti - 1]);
   }
      
   calphaz[Nz - 2] = 0.;
   cgammaz[Nz - 2] = - 1. / Az0;
   for (cnti = Nz - 2; cnti > 0; cnti --) {
      calphaz[cnti - 1] = Az * cgammaz[cnti];
      cgammaz[cnti - 1] = - 1. / (Az0 + Az * calphaz[cnti - 1]);
   }
   
   return;
}

/**
 *    Calculation of the wave function norm and normalization.
 *    norm - wave function norm
 *    psi  - array with the wave function values
 *    tmpx - temporary array
 *    tmpy - temporary array
 *    tmpz - temporary array
 */
void calcnorm(double *norm, double ***psi, double **tmpx, double **tmpy, double **tmpz) {
   int threadid;
   long cnti, cntj, cntk;
   
   #pragma omp parallel private(threadid, cnti, cntj, cntk)
   {
      threadid = omp_get_thread_num();
      
      #pragma omp for
      for(cnti = 0; cnti < Nx; cnti ++) {
         for(cntj = 0; cntj < Ny; cntj ++) {
            for(cntk = 0; cntk < Nz; cntk ++) {
               tmpz[threadid][cntk] = psi[cnti][cntj][cntk] * psi[cnti][cntj][cntk];
            }
            tmpy[threadid][cntj] = simpint(dz, tmpz[threadid], Nz);
         }
         tmpx[0][cnti] = simpint(dy, tmpy[threadid], Ny);
      }
      #pragma omp barrier

      #pragma omp single
      *norm = sqrt(simpint(dx, tmpx[0], Nx));
      
      #pragma omp for
      for(cnti = 0; cnti < Nx; cnti ++) {
         for(cntj = 0; cntj < Ny; cntj ++) {
            for(cntk = 0; cntk < Nz; cntk ++) {
               psi[cnti][cntj][cntk] /= *norm;
            }
         }
      }
   }
   
   return;
}

/**
 *    Calculation of the chemical potential and energy.
 *    mu    - chemical potential
 *    en    - energy
 *    psi   - array with the wave function values
 *    dpsix - temporary array
 *    dpsiy - temporary array
 *    dpsiz - temporary array
 *    tmpxi - temporary array
 *    tmpyi - temporary array
 *    tmpzi - temporary array
 *    tmpxj - temporary array
 *    tmpyj - temporary array
 *    tmpzj - temporary array
 */
void calcmuen(double *mu, double *en, double ***psi, double ***dpsix, double ***dpsiy, double ***dpsiz, double **tmpxi, double **tmpyi, double **tmpzi, double **tmpxj, double **tmpyj, double **tmpzj) {
   int threadid;
   long cnti, cntj, cntk;
   double psi2, psi2lin, dpsi2;
   
   #pragma omp parallel private(threadid, cnti, cntj, cntk, psi2, psi2lin, dpsi2)
   {
      threadid = omp_get_thread_num();
      
      #pragma omp for
      for(cntj = 0; cntj < Ny; cntj ++) {
         for(cntk = 0; cntk < Nz; cntk ++) {
            for(cnti = 0; cnti < Nx; cnti ++) {
               tmpxi[threadid][cnti] = psi[cnti][cntj][cntk];
            }
            diff(dx, tmpxi[threadid], tmpxj[threadid], Nx);
            for(cnti = 0; cnti < Nx; cnti ++) {
               dpsix[cnti][cntj][cntk] = tmpxj[threadid][cnti];
            }
         }
      }
      
      #pragma omp for
      for(cnti = 0; cnti < Nx; cnti ++) {
         for(cntk = 0; cntk < Nz; cntk ++) {
            for(cntj = 0; cntj < Ny; cntj ++) {
               tmpyi[threadid][cntj] = psi[cnti][cntj][cntk];
            }
            diff(dy, tmpyi[threadid], tmpyj[threadid], Ny);
            for(cntj = 0; cntj < Ny; cntj ++) {
               dpsiy[cnti][cntj][cntk] = tmpyj[threadid][cntj];
            }
         }
      }
      
      #pragma omp for
      for(cnti = 0; cnti < Nx; cnti ++) {
         for(cntj = 0; cntj < Ny; cntj ++) {
            for(cntk = 0; cntk < Nz; cntk ++) {
               tmpzi[threadid][cntk] = psi[cnti][cntj][cntk];
            }
            diff(dz, tmpzi[threadid], tmpzj[threadid], Nz);
            for(cntk = 0; cntk < Nz; cntk ++) {
               dpsiz[cnti][cntj][cntk] = tmpzj[threadid][cntk];
            }
         }
      }
      #pragma omp barrier

      #pragma omp for
      for(cnti = 0; cnti < Nx; cnti ++) {
         for(cntj = 0; cntj < Ny; cntj ++) {
            for(cntk = 0; cntk < Nz; cntk ++) {
               psi2 = psi[cnti][cntj][cntk] * psi[cnti][cntj][cntk];
               psi2lin = psi2 * G;
               dpsi2 = dpsix[cnti][cntj][cntk] * dpsix[cnti][cntj][cntk] + 
                       dpsiy[cnti][cntj][cntk] * dpsiy[cnti][cntj][cntk] + 
                       dpsiz[cnti][cntj][cntk] * dpsiz[cnti][cntj][cntk];
               tmpzi[threadid][cntk] = (pot[cnti][cntj][cntk] + psi2lin) * psi2 + dpsi2;
               tmpzj[threadid][cntk] = (pot[cnti][cntj][cntk] + 0.5 * psi2lin) * psi2 + dpsi2;
            }
            tmpyi[threadid][cntj] = simpint(dz, tmpzi[threadid], Nz);
            tmpyj[threadid][cntj] = simpint(dz, tmpzj[threadid], Nz);
         }
         tmpxi[0][cnti] = simpint(dy, tmpyi[threadid], Ny);
         tmpxj[0][cnti] = simpint(dy, tmpyj[threadid], Ny);
      }
   }
   
   *mu = simpint(dx, tmpxi[0], Nx);
   *en = simpint(dx, tmpxj[0], Nx);
   
   return;
}

/**
 *    Calculation of the root mean square radius.
 *    rms  - root mean square radius
 *    psi  - array with the wave function values
 *    tmpx - temporary array
 *    tmpy - temporary array
 *    tmpz - temporary array
 */
void calcrms(double *rms, double ***psi, double **tmpx, double **tmpy, double **tmpz) {
   int threadid;
   long cnti, cntj, cntk;
   double psi2;
   
   #pragma omp parallel private(threadid, cnti, cntj, cntk, psi2)
   {
      threadid = omp_get_thread_num();
      
      #pragma omp for
      for(cnti = 0; cnti < Nx; cnti ++) {
         for(cntj = 0; cntj < Ny; cntj ++) {
            for(cntk = 0; cntk < Nz; cntk ++) {
               psi2 = psi[cnti][cntj][cntk] * psi[cnti][cntj][cntk];
               tmpz[threadid][cntk] = (x2[cnti] + y2[cntj] + z2[cntk]) * psi2;
            }
            tmpy[threadid][cntj] = simpint(dz, tmpz[threadid], Nz);
         }
         tmpx[0][cnti] = simpint(dy, tmpy[threadid], Ny);
      }
   }
   
   *rms = sqrt(simpint(dx, tmpx[0], Nx));
   
   return;
}

/**
 *    Time propagation with respect to H1 (part of the Hamiltonian without spatial
 *    derivatives).
 *    psi - array with the wave function values
 */
void calcnu(double ***psi) {
   long cnti, cntj, cntk;
   double psi2, psi2lin, tmp;
   
   #pragma omp parallel for private(cnti, cntj, cntk, psi2, psi2lin, tmp)
   for(cnti = 0; cnti < Nx; cnti ++) {
      for(cntj = 0; cntj < Ny; cntj ++) {
         for(cntk = 0; cntk < Nz; cntk ++) {
            psi2 = psi[cnti][cntj][cntk] * psi[cnti][cntj][cntk];
            psi2lin = psi2 * G;
            tmp = dt * (pot[cnti][cntj][cntk] + psi2lin);
            psi[cnti][cntj][cntk] *= exp(- tmp);
         }
      }
   }
   
   return;
}

/**
 *    Time propagation with respect to H2 (x-part of the Laplacian).
 *    psi   - array with the wave function values
 *    cbeta - Crank-Nicolson scheme coefficients
 */
void calclux(double ***psi, double **cbeta) {
   int threadid;
   long cnti, cntj, cntk;
   double c;
   
   #pragma omp parallel private(threadid, cnti, cntj, cntk, c)
   {
      threadid = omp_get_thread_num();
      
      #pragma omp for
      for(cntj = 0; cntj < Ny; cntj ++) {
         for(cntk = 0; cntk < Nz; cntk ++) {
            cbeta[threadid][Nx - 2] = psi[Nx - 1][cntj][cntk];
            for (cnti = Nx - 2; cnti > 0; cnti --) {
               c = - Ax * psi[cnti + 1][cntj][cntk] + Ax0r * psi[cnti][cntj][cntk] - Ax * psi[cnti - 1][cntj][cntk];
               cbeta[threadid][cnti - 1] =  cgammax[cnti] * (Ax * cbeta[threadid][cnti] - c);
            }
            psi[0][cntj][cntk] = 0.;
            for (cnti = 0; cnti < Nx - 2; cnti ++) {
               psi[cnti + 1][cntj][cntk] = calphax[cnti] * psi[cnti][cntj][cntk] + cbeta[threadid][cnti];
            }
            psi[Nx - 1][cntj][cntk] = 0.;
         }
      }
   }
   
   return;
}

/**
 *    Time propagation with respect to H3 (y-part of the Laplacian).
 *    psi   - array with the wave function values
 *    cbeta - Crank-Nicolson scheme coefficients
 */
void calcluy(double ***psi, double **cbeta) {
   int threadid;
   long cnti, cntj, cntk;
   double c;
   
   #pragma omp parallel private(threadid, cnti, cntj, cntk, c)
   {
      threadid = omp_get_thread_num();
      
      #pragma omp for
      for(cnti = 0; cnti < Nx; cnti ++) {
         for(cntk = 0; cntk < Nz; cntk ++) {
            cbeta[threadid][Ny - 2] = psi[cnti][Ny - 1][cntk];
            for (cntj = Ny - 2; cntj > 0; cntj --) {
               c = - Ay * psi[cnti][cntj + 1][cntk] + Ay0r * psi[cnti][cntj][cntk] - Ay * psi[cnti][cntj - 1][cntk];
               cbeta[threadid][cntj - 1] =  cgammay[cntj] * (Ay * cbeta[threadid][cntj] - c);
            }
            psi[cnti][0][cntk] = 0.;
            for (cntj = 0; cntj < Ny - 2; cntj ++) {
               psi[cnti][cntj + 1][cntk] = calphay[cntj] * psi[cnti][cntj][cntk] + cbeta[threadid][cntj];
            }
            psi[cnti][Ny - 1][cntk] = 0.;
         }
      }
   }
   
   return;
}

/**
 *    Time propagation with respect to H4 (z-part of the Laplacian).
 *    psi   - array with the wave function values
 *    cbeta - Crank-Nicolson scheme coefficients
 */
void calcluz(double ***psi, double **cbeta) {
   int threadid;
   long cnti, cntj, cntk;
   double c;
   
   #pragma omp parallel private(threadid, cnti, cntj, cntk, c)
   {
      threadid = omp_get_thread_num();
      
      #pragma omp for
      for(cnti = 0; cnti < Nx; cnti ++) {
         for(cntj = 0; cntj < Ny; cntj ++) {
            cbeta[threadid][Nz - 2] = psi[cnti][cntj][Nz - 1];
            for (cntk = Nz - 2; cntk > 0; cntk --) {
               c = - Az * psi[cnti][cntj][cntk + 1] + Az0r * psi[cnti][cntj][cntk] - Az * psi[cnti][cntj][cntk - 1];
               cbeta[threadid][cntk - 1] =  cgammaz[cntk] * (Az * cbeta[threadid][cntk] - c);
            }
            psi[cnti][cntj][0] = 0.;
            for (cntk = 0; cntk < Nz - 2; cntk ++) {
               psi[cnti][cntj][cntk + 1] = calphaz[cntk] * psi[cnti][cntj][cntk] + cbeta[threadid][cntk];
            }
            psi[cnti][cntj][Nz - 1] = 0.;
         }
      }
   }
   
   return;
}


==> GP-SCL-programs/src/imagtime3d-th/imagtime3d-th.h <==
/**   
 *    GP-SCL codes are developed by:
 *    
 *    Dusan Vudragovic, Ivana Vidanovic, Antun Balaz
 *    (Institute of Physics Belgrade, Serbia, http://www.scl.rs/)
 *    
 *    Paulsamy Muruganandam
 *    (Bharathidasan University, Tamil Nadu, India)
 *    
 *    Sadhan K. Adhikari
 *    (Sao Paulo State University, Brazil)
 *    
 *    Public use and modification of this code are allowed provided that the
 *    following papers are cited:
 *    P. Muruganandam et al., Comput. Phys. Commun. 180 (2009) 1888;
 *    D. Vudragovic et al., Comput. Phys. Commun. 183 (2012) 2021.
 *    The authors would be grateful for all information and/or comments
 *    regarding the use of the code.
 */

#include <stdio.h>
#include <stdlib.h>
#include <string.h>
#include <math.h>
#include <omp.h>

#define MAX(a, b, c) (a > b) ? ((a > c) ? a : c) : ((b > c) ? b : c)
#define MAX_FILENAME_SIZE 256

char *output, *initout, *Npasout, *Nrunout;
long outstpx, outstpy, outstpz;

int opt;
long Nx, Ny, Nz;
long Nx2, Ny2, Nz2;
long Npas, Nrun;
double dx, dy, dz;
double dx2, dy2, dz2;
double dt;
double G0, G;
double kappa, lambda;
double par;

double *x, *y, *z;
double *x2, *y2, *z2;
double ***pot;

double Ax0, Ay0, Az0, Ax0r, Ay0r, Az0r, Ax, Ay, Az;
double *calphax, *calphay, *calphaz;
double *cgammax, *cgammay, *cgammaz;

void readpar(void);
void init(double ***);
void gencoef(void);
void calcnorm(double *, double ***, double **, double **, double **);
void calcmuen(double *, double *, double ***, double ***, double ***, double ***, double **, double **, double **, double **, double **, double **);
void calcrms(double *, double ***, double **, double **, double **);
void calcnu(double ***);
void calclux(double ***, double **);
void calcluy(double ***, double **);
void calcluz(double ***, double **);

extern double simpint(double, double *, long);
extern void diff(double, double *, double *, long);

extern double *alloc_double_vector(long);
extern double **alloc_double_matrix(long, long);
extern double ***alloc_double_tensor(long, long, long);
extern void free_double_vector(double *);
extern void free_double_matrix(double **);
extern void free_double_tensor(double ***);

extern int cfg_init(char *);
extern char *cfg_read(char *);


==> GP-SCL-programs/src/imagtime3d/imagtime3d.c <==
/**   
 *    GP-SCL codes are developed by:
 *    
 *    Dusan Vudragovic, Ivana Vidanovic, Antun Balaz
 *    (Institute of Physics Belgrade, Serbia, http://www.scl.rs/)
 *    
 *    Paulsamy Muruganandam
 *    (Bharathidasan University, Tamil Nadu, India)
 *    
 *    Sadhan K. Adhikari
 *    (Sao Paulo State University, Brazil)
 *    
 *    Public use and modification of this code are allowed provided that the
 *    following papers are cited:
 *    P. Muruganandam et al., Comput. Phys. Commun. 180 (2009) 1888;
 *    D. Vudragovic et al., Comput. Phys. Commun. 183 (2012) 2021.
 *    The authors would be grateful for all information and/or comments
 *    regarding the use of the code.
 *    
 *    This program solves the time-independent Gross–Pitaevskii nonlinear
 *    partial differential equation in three space dimensions in a trap using
 *    the imaginary-time propagation. The Gross–Pitaevskii equation describes
 *    the properties of a dilute trapped Bose–Einstein condensate. The
 *    equation is solved using the split-step Crank–Nicolson method by
 *    discretizing space and time. The discretized equation is then propagated
 *    in imaginary time over small time steps. When convergence is achieved,
 *    the method has yielded the stationary solution of the problem.
 *    
 *    Description of variables used in the code:
 *    
 *    opt     - decides which rescaling of GP equation will be used
 *    par     - parameter for rescaling of GP equation
 *    psi     - array with the wave function values
 *    pot     - array with the values of the potential
 *    G0      - final nonlinearity
 *    norm    - wave function norm
 *    rms     - root mean square radius
 *    mu      - chemical potential
 *    en      - energy
 *    Nx      - number of discretization points in the x-direction
 *    Ny      - number of discretization points in the y-direction
 *    Nz      - number of discretization points in the z-direction
 *    x       - array with the space mesh values in the x-direction
 *    y       - array with the space mesh values in the y-direction
 *    z       - array with the space mesh values in the z-direction
 *    dx      - spatial discretization step in the x-direction
 *    dy      - spatial discretization step in the y-direction
 *    dz      - spatial discretization step in the z-direction
 *    dt      - time discretization step
 *    kappa   - kappa coefficient of anisotropy of the trap
 *    lambda  - lambda coefficient of anisotropy of the trap
 *    Npas    - number of subsequent iterations with the fixed nonlinearity G0
 *    Nrun    - number of final iterations with the fixed nonlinearity G0
 *    output  - output file with the summary of final values of all physical 
 *              quantities
 *    initout - output file with the initial wave function
 *    Npasout - output file with the wave function obtained after the 
 *              subsequent Npas iterations, with the fixed nonlinearity G0
 *    Nrunout - output file with the final wave function obtained after the 
 *              final Nrun iterations
 *    outstpx - discretization step in the x-direction used to save wave 
 *              functions
 *    outstpy - discretization step in the y-direction used to save wave 
 *              functions
 *    outstpz - discretization step in the z-direction used to save wave 
 *              functions
 */

#include "imagtime3d.h"

int main(int argc, char **argv) {
   FILE *out;
   FILE *file;
   char filename[MAX_FILENAME_SIZE];
   long cnti;
   double norm, rms, mu, en;
   double ***psi;
   double *cbeta;
   double ***dpsix, ***dpsiy, ***dpsiz;
   double *tmpxi, *tmpyi, *tmpzi, *tmpxj, *tmpyj, *tmpzj;
   
   if((argc != 3) || (strcmp(*(argv + 1), "-p") != 0)) {
      fprintf(stderr, "Usage: %s -p <parameterfile> \n", *argv);
      exit(EXIT_FAILURE);
   }
   
   if(! cfg_init(argv[2])) {
      fprintf(stderr, "Wrong input parameter file.\n");
      exit(EXIT_FAILURE);
   }
   
   readpar();
   
   x = alloc_double_vector(Nx);
   y = alloc_double_vector(Ny);
   z = alloc_double_vector(Nz);
   
   x2 = alloc_double_vector(Nx);
   y2 = alloc_double_vector(Ny);
   z2 = alloc_double_vector(Nz);
   
   pot = alloc_double_tensor(Nx, Ny, Nz);
   psi = alloc_double_tensor(Nx, Ny, Nz);
   
   dpsix = alloc_double_tensor(Nx, Ny, Nz);
   dpsiy = alloc_double_tensor(Nx, Ny, Nz);
   dpsiz = alloc_double_tensor(Nx, Ny, Nz);
   
   calphax = alloc_double_vector(Nx - 1);
   calphay = alloc_double_vector(Ny - 1);
   calphaz = alloc_double_vector(Nz - 1);
   cbeta =  alloc_double_vector(MAX(Nx, Ny, Nz) - 1);
   cgammax = alloc_double_vector(Nx - 1);
   cgammay = alloc_double_vector(Ny - 1);
   cgammaz = alloc_double_vector(Nz - 1);
   
   tmpxi = alloc_double_vector(Nx);
   tmpyi = alloc_double_vector(Ny);
   tmpzi = alloc_double_vector(Nz);
   tmpxj = alloc_double_vector(Nx);
   tmpyj = alloc_double_vector(Ny);
   tmpzj = alloc_double_vector(Nz);
   
   if(output != NULL) out = fopen(output, "w");
   else out = stdout;
   
   fprintf(out, "OPTION = %d\n", opt);
   fprintf(out, "NX = %12li   NY = %12li   NZ = %12li\n", Nx, Ny, Nz);
   fprintf(out, "NPAS = %10li   NRUN = %10li\n", Npas, Nrun);
   fprintf(out, "DX = %8le   DY = %8le   DZ = %8le\n", dx, dy, dz);
   fprintf(out, "DT = %8le\n", dt);
   fprintf(out, "AL = %8le   BL = %8le\n", kappa, lambda);
   fprintf(out, "G0 = %8le\n\n", G0);
   fprintf(out, "        %12s   %12s   %12s   %12s   %12s\n", "norm", "mu", "en", "rms", "psi(0,0,0)");
   fflush(out);
   
   G = 0.;
   
   init(psi);
   gencoef();
   calcnorm(&norm, psi, tmpxi, tmpyi, tmpzi);
   calcmuen(&mu, &en, psi, dpsix, dpsiy, dpsiz, tmpxi, tmpyi, tmpzi, tmpxj, tmpyj, tmpzj);
   calcrms(&rms, psi, tmpxi, tmpyi, tmpzi);
   fprintf(out, "INIT    %8le   %8le   %8le   %8le   %8le\n", norm, mu / par, en / par, rms, psi[Nx2][Ny2][Nz2]);
   fflush(out);
   if(initout != NULL) {
      sprintf(filename, "%s.x", initout);
      file = fopen(filename, "w");
      for(cnti = 0; cnti < Nx; cnti += outstpx)
         fprintf(file, "%8le %8le\n", x[cnti], psi[cnti][Ny2][Nz2]);
      fclose(file);
      
      sprintf(filename, "%s.y", initout);
      file = fopen(filename, "w");
      for(cnti = 0; cnti < Ny; cnti += outstpy)
         fprintf(file, "%8le %8le\n", y[cnti], psi[Nx2][cnti][Nz2]);
      fclose(file);
      
      sprintf(filename, "%s.z", initout);
      file = fopen(filename, "w");
      for(cnti = 0; cnti < Nz; cnti += outstpz)
         fprintf(file, "%8le %8le\n", z[cnti], psi[Nx2][Ny2][cnti]);
      fclose(file);      
   }
   
   G = par * G0;
   
   for(cnti = 0; cnti < Npas; cnti ++) {
      calcnu(psi);
      calclux(psi, cbeta);
      calcluy(psi, cbeta);
      calcluz(psi, cbeta);
      calcnorm(&norm, psi, tmpxi, tmpyi, tmpzi);
   }
   calcmuen(&mu, &en, psi, dpsix, dpsiy, dpsiz, tmpxi, tmpyi, tmpzi, tmpxj, tmpyj, tmpzj);
   calcrms(&rms, psi, tmpxi, tmpyi, tmpzi);
   fprintf(out, "NPAS    %8le   %8le   %8le   %8le   %8le\n", norm, mu / par, en / par, rms, psi[Nx2][Ny2][Nz2]);
   fflush(out);
   if(Npasout != NULL) {
      sprintf(filename, "%s.x", Npasout);
      file = fopen(filename, "w");
      for(cnti = 0; cnti < Nx; cnti += outstpx)
         fprintf(file, "%8le %8le\n", x[cnti], psi[cnti][Ny2][Nz2]);
      fclose(file);
      
      sprintf(filename, "%s.y", Npasout);
      file = fopen(filename, "w");
      for(cnti = 0; cnti < Ny; cnti += outstpy)
         fprintf(file, "%8le %8le\n", y[cnti], psi[Nx2][cnti][Nz2]);
      fclose(file);
      
      sprintf(filename, "%s.z", Npasout);
      file = fopen(filename, "w");
      for(cnti = 0; cnti < Nz; cnti += outstpz)
         fprintf(file, "%8le %8le\n", z[cnti], psi[Nx2][Ny2][cnti]);
      fclose(file);
   }
   
   for(cnti = 0; cnti < Nrun; cnti ++) {
      calcnu(psi);
      calclux(psi, cbeta);
      calcluy(psi, cbeta);
      calcluz(psi, cbeta);
      calcnorm(&norm, psi, tmpxi, tmpyi, tmpzi);
   }
   calcmuen(&mu, &en, psi, dpsix, dpsiy, dpsiz, tmpxi, tmpyi, tmpzi, tmpxj, tmpyj, tmpzj);
   calcrms(&rms, psi, tmpxi, tmpyi, tmpzi);
   fprintf(out, "NRUN    %8le   %8le   %8le   %8le   %8le\n", norm, mu / par, en / par, rms, psi[Nx2][Ny2][Nz2]);
   fflush(out);
   if(Nrunout != NULL) {
      sprintf(filename, "%s.x", Nrunout);
      file = fopen(filename, "w");
      for(cnti = 0; cnti < Nx; cnti += outstpx)
         fprintf(file, "%8le %8le\n", x[cnti], psi[cnti][Ny2][Nz2]);
      fclose(file);
      
      sprintf(filename, "%s.y", Nrunout);
      file = fopen(filename, "w");
      for(cnti = 0; cnti < Ny; cnti += outstpy)
         fprintf(file, "%8le %8le\n", y[cnti], psi[Nx2][cnti][Nz2]);
      fclose(file);
      
      sprintf(filename, "%s.z", Nrunout);
      file = fopen(filename, "w");
      for(cnti = 0; cnti < Nz; cnti += outstpz)
         fprintf(file, "%8le %8le\n", z[cnti], psi[Nx2][Ny2][cnti]);
      fclose(file);
   }
   
   if(output != NULL) fclose(out);
   
   free_double_vector(x);
   free_double_vector(y);
   free_double_vector(z);

   free_double_vector(x2);
   free_double_vector(y2);
   free_double_vector(z2);
   
   free_double_tensor(pot);
   free_double_tensor(psi);
   
   free_double_tensor(dpsix);
   free_double_tensor(dpsiy);
   free_double_tensor(dpsiz);
   
   free_double_vector(calphax);
   free_double_vector(calphay);
   free_double_vector(calphaz);
   free_double_vector(cbeta);
   free_double_vector(cgammax);
   free_double_vector(cgammay);
   free_double_vector(cgammaz);
   
   free_double_vector(tmpxi);
   free_double_vector(tmpyi);
   free_double_vector(tmpzi);
   free_double_vector(tmpxj);
   free_double_vector(tmpyj);
   free_double_vector(tmpzj);
   
   return(EXIT_SUCCESS);
}

/**
 *    Reading input parameters from the configuration file.
 */
void readpar(void) {
   char *cfg_tmp;
   
   if((cfg_tmp = cfg_read("OPTION")) == NULL) {
      fprintf(stderr, "OPTION is not defined in the configuration file\n");
      exit(EXIT_FAILURE);
   }
   opt = atol(cfg_tmp);
   
   if((cfg_tmp = cfg_read("G0")) == NULL) {
      fprintf(stderr, "G0 is not defined in the configuration file.\n");
      exit(EXIT_FAILURE);
   }
   G0 = atof(cfg_tmp);

   if((cfg_tmp = cfg_read("NX")) == NULL) {
      fprintf(stderr, "NX is not defined in the configuration file.\n");
      exit(EXIT_FAILURE);
   }
   Nx = atol(cfg_tmp);

   if((cfg_tmp = cfg_read("NY")) == NULL) {
      fprintf(stderr, "NY is not defined in the configuration file.\n");
      exit(EXIT_FAILURE);
   }
   Ny = atol(cfg_tmp);

   if((cfg_tmp = cfg_read("NZ")) == NULL) {
      fprintf(stderr, "Nz is not defined in the configuration file.\n");
      exit(EXIT_FAILURE);
   }
   Nz = atol(cfg_tmp);

   if((cfg_tmp = cfg_read("DX")) == NULL) {
      fprintf(stderr, "DX is not defined in the configuration file.\n");
      exit(EXIT_FAILURE);
   }
   dx = atof(cfg_tmp);

   if((cfg_tmp = cfg_read("DY")) == NULL) {
      fprintf(stderr, "DY is not defined in the configuration file.\n");
      exit(EXIT_FAILURE);
   }
   dy = atof(cfg_tmp);

   if((cfg_tmp = cfg_read("DZ")) == NULL) {
      fprintf(stderr, "DZ is not defined in the configuration file.\n");
      exit(EXIT_FAILURE);
   }
   dz = atof(cfg_tmp);
   
   if((cfg_tmp = cfg_read("DT")) == NULL) {
      fprintf(stderr, "DT is not defined in the configuration file.\n");
      exit(EXIT_FAILURE);
   }
   dt = atof(cfg_tmp);
   
   if((cfg_tmp = cfg_read("AL")) == NULL) {
      fprintf(stderr, "AL is not defined in the configuration file.\n");
      exit(EXIT_FAILURE);
   }
   kappa = atof(cfg_tmp);
   
   if((cfg_tmp = cfg_read("BL")) == NULL) {
      fprintf(stderr, "BL is not defined in the configuration file.\n");
      exit(EXIT_FAILURE);
   }
   lambda = atof(cfg_tmp);
   
   if((cfg_tmp = cfg_read("NPAS")) == NULL) {
      fprintf(stderr, "NPAS is not defined in the configuration file.\n");
      exit(EXIT_FAILURE);
   }
   Npas = atol(cfg_tmp);
   
   if((cfg_tmp = cfg_read("NRUN")) == NULL) {
      fprintf(stderr, "NRUN is not defined in the configuration file.\n");
      exit(EXIT_FAILURE);
   }
   Nrun = atol(cfg_tmp);
   
   output = cfg_read("OUTPUT");
   initout = cfg_read("INITOUT");
   Npasout = cfg_read("NPASOUT");
   Nrunout = cfg_read("NRUNOUT");
   
   if((initout != NULL) || (Npasout != NULL) || (Nrunout != NULL)) {
      if((cfg_tmp = cfg_read("OUTSTPX")) == NULL) {
         fprintf(stderr, "OUTSTPX is not defined in the configuration file.\n");
         exit(EXIT_FAILURE);
      }
      outstpx = atol(cfg_tmp);
      
      if((cfg_tmp = cfg_read("OUTSTPY")) == NULL) {
         fprintf(stderr, "OUTSTPY is not defined in the configuration file.\n");
         exit(EXIT_FAILURE);
      }
      outstpy = atol(cfg_tmp);
      
      if((cfg_tmp = cfg_read("OUTSTPZ")) == NULL) {
         fprintf(stderr, "OUTSTPZ is not defined in the configuration file.\n");
         exit(EXIT_FAILURE);
      }
      outstpz = atol(cfg_tmp);
   }
   
   return;
}

/**
 *    Initialization of the space mesh, the potential, and the initial wave
 *    function.
 *    psi - array with the wave function values
 */
void init(double ***psi) {
   long cnti, cntj, cntk;
   double kappa2, lambda2;
   double pi, cpsi1, cpsi2;
   double tmp;
   
   if (opt == 2) par = 2.;
   else par = 1.;
   
   kappa2 = kappa * kappa;
   lambda2 = lambda * lambda;
   
   Nx2 = Nx / 2; Ny2 = Ny / 2; Nz2 = Nz / 2;
   dx2 = dx * dx; dy2 = dy * dy; dz2 = dz * dz;
   
   pi = 4. * atan(1.);
   cpsi1 = sqrt(pi * sqrt(pi / (kappa * lambda)));
   cpsi2 = cpsi1 * sqrt(2. * sqrt(2.));
   
   for(cnti = 0; cnti < Nx; cnti ++) {
      x[cnti] = (cnti - Nx2) * dx;
      x2[cnti] = x[cnti] * x[cnti];
      for(cntj = 0; cntj < Ny; cntj ++) {
         y[cntj] = (cntj - Ny2) * dy;
         y2[cntj] = y[cntj] * y[cntj];
         for(cntk = 0; cntk < Nz; cntk ++) {
            z[cntk] = (cntk - Nz2) * dz;
            z2[cntk] = z[cntk] * z[cntk];
            if(opt == 3) {
               pot[cnti][cntj][cntk] = 0.25 * (x2[cnti] + kappa2 * y2[cntj] + lambda2 * z2[cntk]);
               tmp = exp(- 0.25 * (x2[cnti] + kappa * y2[cntj] + lambda * z2[cntk]));
               psi[cnti][cntj][cntk] = tmp / cpsi2;
            } else {
               pot[cnti][cntj][cntk] = x2[cnti] + kappa2 * y2[cntj] + lambda2 * z2[cntk];
               tmp = exp(- 0.5 * (x2[cnti] + kappa * y2[cntj] + lambda * z2[cntk]));
               psi[cnti][cntj][cntk] = tmp / cpsi1;
            }
         }
      }
   }
   
   return;
}

/**
 *    Crank-Nicolson scheme coefficients generation.
 */
void gencoef(void) {
   long cnti;
   
   Ax0 = 1. + dt / dx2;
   Ay0 = 1. + dt / dy2;
   Az0 = 1. + dt / dz2;
   
   Ax0r = 1. - dt / dx2;
   Ay0r = 1. - dt / dy2;
   Az0r = 1. - dt / dz2;
   
   Ax = - 0.5 * dt / dx2;
   Ay = - 0.5 * dt / dy2;
   Az = - 0.5 * dt / dz2;
   
   calphax[Nx - 2] = 0.;
   cgammax[Nx - 2] = - 1. / Ax0;
   for (cnti = Nx - 2; cnti > 0; cnti --) {
      calphax[cnti - 1] = Ax * cgammax[cnti];
      cgammax[cnti - 1] = - 1. / (Ax0 + Ax * calphax[cnti - 1]);
   }
   
   calphay[Ny - 2] = 0.;
   cgammay[Ny - 2] = - 1. / Ay0;
   for (cnti = Ny - 2; cnti > 0; cnti --) {
      calphay[cnti - 1] = Ay * cgammay[cnti];
      cgammay[cnti - 1] = - 1. / (Ay0 + Ay * calphay[cnti - 1]);
   }
      
   calphaz[Nz - 2] = 0.;
   cgammaz[Nz - 2] = - 1. / Az0;
   for (cnti = Nz - 2; cnti > 0; cnti --) {
      calphaz[cnti - 1] = Az * cgammaz[cnti];
      cgammaz[cnti - 1] = - 1. / (Az0 + Az * calphaz[cnti - 1]);
   }
   
   return;
}

/**
 *    Calculation of the wave function norm and normalization.
 *    norm - wave function norm
 *    psi  - array with the wave function values
 *    tmpx - temporary array
 *    tmpy - temporary array
 *    tmpz - temporary array
 */
void calcnorm(double *norm, double ***psi, double *tmpx, double *tmpy, double *tmpz) {
   long cnti, cntj, cntk;
   
   for(cnti = 0; cnti < Nx; cnti ++) {
      for(cntj = 0; cntj < Ny; cntj ++) {
         for(cntk = 0; cntk < Nz; cntk ++) {
            tmpz[cntk] = psi[cnti][cntj][cntk] * psi[cnti][cntj][cntk];
         }
         tmpy[cntj] = simpint(dz, tmpz, Nz);
      }
      tmpx[cnti] = simpint(dy, tmpy, Ny);
   }
   
   *norm = sqrt(simpint(dx, tmpx, Nx));
   
   for(cnti = 0; cnti < Nx; cnti ++) {
      for(cntj = 0; cntj < Ny; cntj ++) {
         for(cntk = 0; cntk < Nz; cntk ++) {
            psi[cnti][cntj][cntk] /= *norm;
         }
      }
   }
   
   return;
}

/**
 *    Calculation of the chemical potential and energy.
 *    mu    - chemical potential
 *    en    - energy
 *    psi   - array with the wave function values
 *    dpsix - temporary array
 *    dpsiy - temporary array
 *    dpsiz - temporary array
 *    tmpxi - temporary array
 *    tmpyi - temporary array
 *    tmpzi - temporary array
 *    tmpxj - temporary array
 *    tmpyj - temporary array
 *    tmpzj - temporary array
 */
void calcmuen(double *mu, double *en, double ***psi, double ***dpsix, double ***dpsiy, double ***dpsiz, double *tmpxi, double *tmpyi, double *tmpzi, double *tmpxj, double *tmpyj, double *tmpzj) {
   long cnti, cntj, cntk;
   double psi2, psi2lin, dpsi2;
   
   for(cntj = 0; cntj < Ny; cntj ++) {
      for(cntk = 0; cntk < Nz; cntk ++) {
         for(cnti = 0; cnti < Nx; cnti ++) {
            tmpxi[cnti] = psi[cnti][cntj][cntk];
         }
         diff(dx, tmpxi, tmpxj, Nx);
         for(cnti = 0; cnti < Nx; cnti ++) {
            dpsix[cnti][cntj][cntk] = tmpxj[cnti];
         }
      }
   }
   
   for(cnti = 0; cnti < Nx; cnti ++) {
      for(cntk = 0; cntk < Nz; cntk ++) {
         for(cntj = 0; cntj < Ny; cntj ++) {
            tmpyi[cntj] = psi[cnti][cntj][cntk];
         }
         diff(dy, tmpyi, tmpyj, Ny);
         for(cntj = 0; cntj < Ny; cntj ++) {
            dpsiy[cnti][cntj][cntk] = tmpyj[cntj];
         }
      }
   }
   
   for(cnti = 0; cnti < Nx; cnti ++) {
      for(cntj = 0; cntj < Ny; cntj ++) {
         for(cntk = 0; cntk < Nz; cntk ++) {
            tmpzi[cntk] = psi[cnti][cntj][cntk];
         }
         diff(dz, tmpzi, tmpzj, Nz);
         for(cntk = 0; cntk < Nz; cntk ++) {
            dpsiz[cnti][cntj][cntk] = tmpzj[cntk];
         }
      }
   }
   
   for(cnti = 0; cnti < Nx; cnti ++) {
      for(cntj = 0; cntj < Ny; cntj ++) {
         for(cntk = 0; cntk < Nz; cntk ++) {
            psi2 = psi[cnti][cntj][cntk] * psi[cnti][cntj][cntk];
            psi2lin = psi2 * G;
            dpsi2 = dpsix[cnti][cntj][cntk] * dpsix[cnti][cntj][cntk] + 
                    dpsiy[cnti][cntj][cntk] * dpsiy[cnti][cntj][cntk] + 
                    dpsiz[cnti][cntj][cntk] * dpsiz[cnti][cntj][cntk];
            tmpzi[cntk] = (pot[cnti][cntj][cntk] + psi2lin) * psi2 + dpsi2;
            tmpzj[cntk] = (pot[cnti][cntj][cntk] + 0.5 * psi2lin) * psi2 + dpsi2;
         }
         tmpyi[cntj] = simpint(dz, tmpzi, Nz);
         tmpyj[cntj] = simpint(dz, tmpzj, Nz);
      }
      tmpxi[cnti] = simpint(dy, tmpyi, Ny);
      tmpxj[cnti] = simpint(dy, tmpyj, Ny);
   }
   *mu = simpint(dx, tmpxi, Nx);
   *en = simpint(dx, tmpxj, Nx);
   
   return;
}

/**
 *    Calculation of the root mean square radius.
 *    rms  - root mean square radius
 *    psi  - array with the wave function values
 *    tmpx - temporary array
 *    tmpy - temporary array
 *    tmpz - temporary array
 */
void calcrms(double *rms, double ***psi, double *tmpx, double *tmpy, double *tmpz) {
   long cnti, cntj, cntk;
   double psi2;
   
   for(cnti = 0; cnti < Nx; cnti ++) {
      for(cntj = 0; cntj < Ny; cntj ++) {
         for(cntk = 0; cntk < Nz; cntk ++) {
            psi2 = psi[cnti][cntj][cntk] * psi[cnti][cntj][cntk];
            tmpz[cntk] = (x2[cnti] + y2[cntj] + z2[cntk]) * psi2;
         }
         tmpy[cntj] = simpint(dz, tmpz, Nz);
      }
      tmpx[cnti] = simpint(dy, tmpy, Ny);
   }
   *rms = sqrt(simpint(dx, tmpx, Nx));
   
   return;
}

/**
 *    Time propagation with respect to H1 (part of the Hamiltonian without spatial
 *    derivatives).
 *    psi - array with the wave function values
 */
void calcnu(double ***psi) {
   long cnti, cntj, cntk;
   double psi2, psi2lin, tmp;
   
   for(cnti = 0; cnti < Nx; cnti ++) {
      for(cntj = 0; cntj < Ny; cntj ++) {
         for(cntk = 0; cntk < Nz; cntk ++) {
            psi2 = psi[cnti][cntj][cntk] * psi[cnti][cntj][cntk];
            psi2lin = psi2 * G;
            tmp = dt * (pot[cnti][cntj][cntk] + psi2lin);
            psi[cnti][cntj][cntk] *= exp(- tmp);
         }
      }
   }
   
   return;
}

/**
 *    Time propagation with respect to H2 (x-part of the Laplacian).
 *    psi   - array with the wave function values
 *    cbeta - Crank-Nicolson scheme coefficients
 */
void calclux(double ***psi, double *cbeta) {
   long cnti, cntj, cntk;
   double c;
   
   for(cntj = 0; cntj < Ny; cntj ++) {
      for(cntk = 0; cntk < Nz; cntk ++) {
         cbeta[Nx - 2] = psi[Nx - 1][cntj][cntk];
         for (cnti = Nx - 2; cnti > 0; cnti --) {
            c = - Ax * psi[cnti + 1][cntj][cntk] + Ax0r * psi[cnti][cntj][cntk] - Ax * psi[cnti - 1][cntj][cntk];
            cbeta[cnti - 1] =  cgammax[cnti] * (Ax * cbeta[cnti] - c);
         }
         psi[0][cntj][cntk] = 0.;
         for (cnti = 0; cnti < Nx - 2; cnti ++) {
            psi[cnti + 1][cntj][cntk] = calphax[cnti] * psi[cnti][cntj][cntk] + cbeta[cnti];
         }
         psi[Nx - 1][cntj][cntk] = 0.;
      }
   }
   
   return;
}

/**
 *    Time propagation with respect to H3 (y-part of the Laplacian).
 *    psi   - array with the wave function values
 *    cbeta - Crank-Nicolson scheme coefficients
 */
void calcluy(double ***psi, double *cbeta) {
   long cnti, cntj, cntk;
   double c;
   
   for(cnti = 0; cnti < Nx; cnti ++) {
      for(cntk = 0; cntk < Nz; cntk ++) {
         cbeta[Ny - 2] = psi[cnti][Ny - 1][cntk];
         for (cntj = Ny - 2; cntj > 0; cntj --) {
            c = - Ay * psi[cnti][cntj + 1][cntk] + Ay0r * psi[cnti][cntj][cntk] - Ay * psi[cnti][cntj - 1][cntk];
            cbeta[cntj - 1] =  cgammay[cntj] * (Ay * cbeta[cntj] - c);
         }
         psi[cnti][0][cntk] = 0.;
         for (cntj = 0; cntj < Ny - 2; cntj ++) {
            psi[cnti][cntj + 1][cntk] = calphay[cntj] * psi[cnti][cntj][cntk] + cbeta[cntj];
         }
         psi[cnti][Ny - 1][cntk] = 0.;
      }
   }
   
   return;
}

/**
 *    Time propagation with respect to H4 (z-part of the Laplacian).
 *    psi   - array with the wave function values
 *    cbeta - Crank-Nicolson scheme coefficients
 */
void calcluz(double ***psi, double *cbeta) {
   long cnti, cntj, cntk;
   double c;
   
   for(cnti = 0; cnti < Nx; cnti ++) {
      for(cntj = 0; cntj < Ny; cntj ++) {
         cbeta[Nz - 2] = psi[cnti][cntj][Nz - 1];
         for (cntk = Nz - 2; cntk > 0; cntk --) {
            c = - Az * psi[cnti][cntj][cntk + 1] + Az0r * psi[cnti][cntj][cntk] - Az * psi[cnti][cntj][cntk - 1];
            cbeta[cntk - 1] =  cgammaz[cntk] * (Az * cbeta[cntk] - c);
         }
         psi[cnti][cntj][0] = 0.;
         for (cntk = 0; cntk < Nz - 2; cntk ++) {
            psi[cnti][cntj][cntk + 1] = calphaz[cntk] * psi[cnti][cntj][cntk] + cbeta[cntk];
         }
         psi[cnti][cntj][Nz - 1] = 0.;
      }
   }
   
   return;
}


==> GP-SCL-programs/src/imagtime3d/imagtime3d.h <==
/**   
 *    GP-SCL codes are developed by:
 *    
 *    Dusan Vudragovic, Ivana Vidanovic, Antun Balaz
 *    (Institute of Physics Belgrade, Serbia, http://www.scl.rs/)
 *    
 *    Paulsamy Muruganandam
 *    (Bharathidasan University, Tamil Nadu, India)
 *    
 *    Sadhan K. Adhikari
 *    (Sao Paulo State University, Brazil)
 *    
 *    Public use and modification of this code are allowed provided that the
 *    following papers are cited:
 *    P. Muruganandam et al., Comput. Phys. Commun. 180 (2009) 1888;
 *    D. Vudragovic et al., Comput. Phys. Commun. 183 (2012) 2021.
 *    The authors would be grateful for all information and/or comments
 *    regarding the use of the code.
 */

#include <stdio.h>
#include <stdlib.h>
#include <string.h>
#include <math.h>

#define MAX(a, b, c) (a > b) ? ((a > c) ? a : c) : ((b > c) ? b : c)
#define MAX_FILENAME_SIZE 256

char *output, *initout, *Npasout, *Nrunout;
long outstpx, outstpy, outstpz;

int opt;
long Nx, Ny, Nz;
long Nx2, Ny2, Nz2;
long Npas, Nrun;
double dx, dy, dz;
double dx2, dy2, dz2;
double dt;
double G0, G;
double kappa, lambda;
double par;

double *x, *y, *z;
double *x2, *y2, *z2;
double ***pot;

double Ax0, Ay0, Az0, Ax0r, Ay0r, Az0r, Ax, Ay, Az;
double *calphax, *calphay, *calphaz;
double *cgammax, *cgammay, *cgammaz;

void readpar(void);
void init(double ***);
void gencoef(void);
void calcnorm(double *, double ***, double *, double *, double *);
void calcmuen(double *, double *, double ***, double ***, double ***, double ***, double *, double *, double *, double *, double *, double *);
void calcrms(double *, double ***, double *, double *, double *);
void calcnu(double ***);
void calclux(double ***, double *);
void calcluy(double ***, double *);
void calcluz(double ***, double *);

extern double simpint(double, double *, long);
extern void diff(double, double *, double *, long);

extern double *alloc_double_vector(long);
extern double ***alloc_double_tensor(long, long, long);
extern void free_double_vector(double *);
extern void free_double_tensor(double ***);

extern int cfg_init(char *);
extern char *cfg_read(char *);


==> GP-SCL-programs/src/imagtimeaxial-th/imagtimeaxial-th.c <==
/**   
 *    GP-SCL codes are developed by:
 *    
 *    Dusan Vudragovic, Ivana Vidanovic, Antun Balaz
 *    (Institute of Physics Belgrade, Serbia, http://www.scl.rs/)
 *    
 *    Paulsamy Muruganandam
 *    (Bharathidasan University, Tamil Nadu, India)
 *    
 *    Sadhan K. Adhikari
 *    (Sao Paulo State University, Brazil)
 *    
 *    Public use and modification of this code are allowed provided that the
 *    following papers are cited:
 *    P. Muruganandam et al., Comput. Phys. Commun. 180 (2009) 1888;
 *    D. Vudragovic et al., Comput. Phys. Commun. 183 (2012) 2021.
 *    The authors would be grateful for all information and/or comments
 *    regarding the use of the code.
 *    
 *    This program solves the time-independent Gross–Pitaevskii nonlinear
 *    partial differential equation in three space dimensions in an
 *    axially-symmetric trap using the imaginary-time propagation. The
 *    Gross–Pitaevskii equation describes the properties of a dilute trapped
 *    Bose–Einstein condensate. The equation is solved using the split-step
 *    Crank–Nicolson method by discretizing space and time. The discretized
 *    equation is then propagated in imaginary time over small time steps.
 *    When convergence is achieved, the method has yielded the stationary
 *    solution of the problem.
 *    
 *    Description of variables used in the code:
 *    
 *    opt       - decides which rescaling of GP equation will be used
 *    par       - parameter for rescaling of GP equation
 *    psi       - array with the wave function values
 *    pot       - array with the values of the potential
 *    G0        - final nonlinearity
 *    norm      - wave function norm
 *    rms       - root mean square radius
 *    mu        - chemical potential
 *    en        - energy
 *    Nrho      - number of discretization points in the rho-direction
 *    Nz        - number of discretization points in the z-direction
 *    rho       - array with the space mesh values in the rho-direction
 *    z         - array with the space mesh values in the z-direction
 *    drho      - spatial discretization step in the rho-direction
 *    dz        - spatial discretization step in the z-direction
 *    dt        - time discretization step
 *    kappa     - kappa coefficient of anisotropy of the trap
 *    lambda    - lambda coefficient of anisotropy of the trap
 *    Npas      - number of subsequent iterations with the fixed nonlinearity
 *                G0
 *    Nrun      - number of final iterations with the fixed nonlinearity G0
 *    output    - output file with the summary of final values of all physical
 *                quantities
 *    initout   - output file with the initial wave function
 *    Npasout   - output file with the wave function obtained after the
 *                subsequent Npas iterations, with the fixed nonlinearity G0
 *    Nrunout   - output file with the final wave function obtained after the
 *                final Nrun iterations
 *    outstprho - discretization step in the rho-direction used to save wave
 *                functions
 *    outstpz   - discretization step in the z-direction used to save wave
 *                functions
 */

#include "imagtimeaxial-th.h"

int main(int argc, char **argv) {
   FILE *out;
   FILE *file;
   int nthreads;
   long cnti, cntj;
   double norm, rmsrho, rmsz, rms, mu, en;
   double **psi;
   double **cbeta;
   double **dpsirho, **dpsiz;
   double **tmprhoi, **tmpzi, **tmprhoj, **tmpzj;
   
   if((argc != 3) || (strcmp(*(argv + 1), "-p") != 0)) {
      fprintf(stderr, "Usage: %s -p <parameterfile> \n", *argv);
      exit(EXIT_FAILURE);
   }

   if(! cfg_init(argv[2])) {
      fprintf(stderr, "Wrong input parameter file.\n");
      exit(EXIT_FAILURE);
   }
   
   readpar();
   
   #pragma omp parallel
      #pragma omp master
         nthreads = omp_get_num_threads();
   
   rho = alloc_double_vector(Nrho);
   z = alloc_double_vector(Nz);

   rho2 = alloc_double_vector(Nrho);
   z2 = alloc_double_vector(Nz);

   pot = alloc_double_matrix(Nrho, Nz);
   psi = alloc_double_matrix(Nrho, Nz);
   
   dpsirho = alloc_double_matrix(Nrho, Nz);
   dpsiz = alloc_double_matrix(Nrho, Nz);
   
   calpharho = alloc_double_vector(Nrho - 1);
   calphaz = alloc_double_vector(Nz - 1);
   cbeta =  alloc_double_matrix(nthreads, MAX(Nrho, Nz) - 1);
   cgammarho = alloc_double_vector(Nrho - 1);
   cgammaz = alloc_double_vector(Nz - 1);
   
   tmprhoi = alloc_double_matrix(nthreads, Nrho);
   tmpzi = alloc_double_matrix(nthreads, Nz);
   tmprhoj = alloc_double_matrix(nthreads, Nrho);
   tmpzj = alloc_double_matrix(nthreads, Nz);
   
   if(output != NULL) out = fopen(output, "w");
   else out = stdout;
   
   fprintf(out, "OPTION = %d\n", opt);
   fprintf(out, "NRHO = %12li   NZ = %12li\n", Nrho, Nz);
   fprintf(out, "NPAS =   %10li   NRUN = %10li\n", Npas, Nrun);
   fprintf(out, "DRHO = %8le   DZ = %8le\n", drho, dz);
   fprintf(out, "DT = %8le\n", dt);
   fprintf(out, "AL = %8le   BL = %8le\n", kappa, lambda);
   fprintf(out, "G0 = %8le\n\n", G0);
   fprintf(out, "        %12s   %12s   %12s   %12s   %12s   %12s   %12s\n", "norm", "mu", "en", "rmsrho", "rmsz", "rms", "psi(0)");
   fflush(out);
   
   G = 0.;
   
   init(psi);
   gencoef();
   calcnorm(&norm, psi, tmprhoi, tmpzi);
   calcmuen(&mu, &en, psi, dpsirho, dpsiz, tmprhoi, tmpzi, tmprhoj, tmpzj);
   calcrms(&rmsrho, &rmsz, &rms, psi, tmprhoi, tmpzi, tmprhoj, tmpzj);
   fprintf(out, "INIT    %8le   %8le   %8le   %8le   %8le   %8le   %8le\n", norm, mu / par, en / par, rmsrho, rmsz, rms, psi[0][Nz2 + 1]);
   fflush(out);
   if(initout != NULL) {
      file = fopen(initout, "w");
      for(cnti = 0; cnti < Nrho; cnti += outstprho) {
         for(cntj = 0; cntj < Nz; cntj += outstpz) {
            fprintf(file, "%8le %8le %8le\n", rho[cnti], z[cntj], psi[cnti][cntj]);
         }
         fprintf(file, "\n");
      }
      fclose(file);
   }
   
   G = par * G0;
   
   for(cnti = 0; cnti < Npas; cnti ++) {
      calcnu(psi);
      calclurho(psi, cbeta);
      calcluz(psi, cbeta);
      calcnorm(&norm, psi, tmprhoi, tmpzi);
   }
   calcmuen(&mu, &en, psi, dpsirho, dpsiz, tmprhoi, tmpzi, tmprhoj, tmpzj);
   calcrms(&rmsrho, &rmsz, &rms, psi, tmprhoi, tmpzi, tmprhoj, tmpzj);
   fprintf(out, "NPAS    %8le   %8le   %8le   %8le   %8le   %8le   %8le\n", norm, mu / par, en / par, rmsrho, rmsz, rms, psi[0][Nz2 + 1]);
   fflush(out);
   if(Npasout != NULL) {
      file = fopen(Npasout, "w");
      for(cnti = 0; cnti < Nrho; cnti += outstprho) {
         for(cntj = 0; cntj < Nz; cntj += outstpz) {
            fprintf(file, "%8le %8le %8le\n", rho[cnti], z[cntj], psi[cnti][cntj]);
         }
         fprintf(file, "\n");
      }
      fclose(file);
   }
   
   for(cnti = 0; cnti < Nrun; cnti ++) {
      calcnu(psi);
      calclurho(psi, cbeta);
      calcluz(psi, cbeta);
      calcnorm(&norm, psi, tmprhoi, tmpzi);
   }
   calcmuen(&mu, &en, psi, dpsirho, dpsiz, tmprhoi, tmpzi, tmprhoj, tmpzj);
   calcrms(&rmsrho, &rmsz, &rms, psi, tmprhoi, tmpzi, tmprhoj, tmpzj);
   fprintf(out, "NRUN    %8le   %8le   %8le   %8le   %8le   %8le   %8le\n", norm, mu / par, en / par, rmsrho, rmsz, rms, psi[0][Nz2 + 1]);
   fflush(out);
   if(Nrunout != NULL) {
      file = fopen(Nrunout, "w");
      for(cnti = 0; cnti < Nrho; cnti += outstprho) {
         for(cntj = 0; cntj < Nz; cntj += outstpz) {
            fprintf(file, "%8le %8le %8le\n", rho[cnti], z[cntj], psi[cnti][cntj]);
         }
         fprintf(file, "\n");
      }
      fclose(file);
   }
   
   if(output != NULL) fclose(out);
   
   free_double_vector(rho);
   free_double_vector(z);

   free_double_vector(rho2);
   free_double_vector(z2);

   free_double_matrix(pot);
   free_double_matrix(psi);

   free_double_matrix(dpsirho);
   free_double_matrix(dpsiz);

   free_double_vector(calpharho);
   free_double_vector(calphaz);
   free_double_matrix(cbeta);
   free_double_vector(cgammarho);
   free_double_vector(cgammaz);

   free_double_matrix(tmprhoi);
   free_double_matrix(tmpzi);
   free_double_matrix(tmprhoj);
   free_double_matrix(tmpzj);

   return(EXIT_SUCCESS);
}

/**
 *    Reading input parameters from the configuration file.
 */
void readpar(void) {
   char *cfg_tmp;
   
   if((cfg_tmp = cfg_read("OPTION")) == NULL) {
      fprintf(stderr, "OPTION is not defined in the configuration file\n");
      exit(EXIT_FAILURE);
   }
   opt = atol(cfg_tmp);
   
   if((cfg_tmp = cfg_read("G0")) == NULL) {
      fprintf(stderr, "G0 is not defined in the configuration file.\n");
      exit(EXIT_FAILURE);
   }
   G0 = atof(cfg_tmp);

   if((cfg_tmp = cfg_read("NRHO")) == NULL) {
      fprintf(stderr, "NRHO is not defined in the configuration file.\n");
      exit(EXIT_FAILURE);
   }
   Nrho = atol(cfg_tmp);

   if((cfg_tmp = cfg_read("NZ")) == NULL) {
      fprintf(stderr, "NZ is not defined in the configuration file.\n");
      exit(EXIT_FAILURE);
   }
   Nz = atol(cfg_tmp);

   if((cfg_tmp = cfg_read("DRHO")) == NULL) {
      fprintf(stderr, "DRHO is not defined in the configuration file.\n");
      exit(EXIT_FAILURE);
   }
   drho = atof(cfg_tmp);

   if((cfg_tmp = cfg_read("DZ")) == NULL) {
      fprintf(stderr, "DZ is not defined in the configuration file.\n");
      exit(EXIT_FAILURE);
   }
   dz = atof(cfg_tmp);
   
   if((cfg_tmp = cfg_read("DT")) == NULL) {
      fprintf(stderr, "DT is not defined in the configuration file.\n");
      exit(EXIT_FAILURE);
   }
   dt = atof(cfg_tmp);
   
   if((cfg_tmp = cfg_read("AL")) == NULL) {
      fprintf(stderr, "AL is not defined in the configuration file.\n");
      exit(EXIT_FAILURE);
   }
   kappa = atof(cfg_tmp);
   
   if((cfg_tmp = cfg_read("BL")) == NULL) {
      fprintf(stderr, "BL is not defined in the configuration file.\n");
      exit(EXIT_FAILURE);
   }
   lambda = atof(cfg_tmp);
   
   if((cfg_tmp = cfg_read("NPAS")) == NULL) {
      fprintf(stderr, "NPAS is not defined in the configuration file.\n");
      exit(EXIT_FAILURE);
   }
   Npas = atol(cfg_tmp);
   
   if((cfg_tmp = cfg_read("NRUN")) == NULL) {
      fprintf(stderr, "NRUN is not defined in the configuration file.\n");
      exit(EXIT_FAILURE);
   }
   Nrun = atol(cfg_tmp);
   
   output = cfg_read("OUTPUT");
   initout = cfg_read("INITOUT");
   Npasout = cfg_read("NPASOUT");
   Nrunout = cfg_read("NRUNOUT");
   
   if((initout != NULL) || (Npasout != NULL) || (Nrunout != NULL)) {
      if((cfg_tmp = cfg_read("OUTSTPRHO")) == NULL) {
         fprintf(stderr, "OUTSTPRHO is not defined in the configuration file.\n");
         exit(EXIT_FAILURE);
      }
      outstprho = atol(cfg_tmp);
      
      if((cfg_tmp = cfg_read("OUTSTPZ")) == NULL) {
         fprintf(stderr, "OUTSTPZ is not defined in the configuration file.\n");
         exit(EXIT_FAILURE);
      }
      outstpz = atol(cfg_tmp);
   }
   
   return;
}

/**
 *    Initialization of the space mesh, the potential, and the initial wave
 *    function.
 *    psi - array with the wave function values
 */
void init(double **psi) {
   long cnti, cntj;
   double kappa2, lambda2;
   double pi3, cpsi1, cpsi2;
   double tmp;
   
   if (opt == 2) par = 2.;
   else par = 1.;
   
   kappa2 = kappa * kappa;
   lambda2 = lambda * lambda;
   
   Nrho2 = Nrho / 2; Nz2 = Nz / 2;
   drho2 = drho * drho; dz2 = dz * dz;
   
   pi = 4. * atan(1.);
   pi3 = pi * pi * pi;
   cpsi1 = sqrt(sqrt(pi3 / (lambda * kappa2)));
   cpsi2 = cpsi1 * sqrt(sqrt(8.));
   
   for(cnti = 0; cnti < Nrho; cnti ++) {
      rho[cnti] = cnti * drho;
      rho2[cnti] = rho[cnti] * rho[cnti];
   }
   
   for(cnti = 0; cnti < Nz; cnti ++) {
      z[cnti] = (cnti - Nz2) * dz;
      z2[cnti] = z[cnti] * z[cnti];
   }
   
   for(cnti = 0; cnti < Nrho; cnti ++) {
      for(cntj = 0; cntj < Nz; cntj ++) {
         if(opt == 3) {
            pot[cnti][cntj] = 0.25 * (kappa2 * rho2[cnti] + lambda2 * z2[cntj]);
            tmp = exp(- 0.25 * (kappa * rho2[cnti] + lambda * z2[cntj]));
            psi[cnti][cntj] = tmp / cpsi2;
         } else {
            pot[cnti][cntj] = (kappa2 * rho2[cnti] + lambda2 * z2[cntj]);
            tmp = exp(- 0.5 * (kappa * rho2[cnti] + lambda * z2[cntj]));
            psi[cnti][cntj] = tmp / cpsi1;
         }
      }
   }
   
   return;
}

/**
 *    Crank-Nicolson scheme coefficients generation.
 */
void gencoef(void) {
   long cnti;
   
   Arho0 = 1. + dt / drho2;
   Az0 = 1. + dt / dz2;
   
   Arho0r = 1. - dt / drho2;
   Az0r = 1. - dt / dz2;
   
   Arho = - 0.5 * dt / drho2;
   Az = - 0.5 * dt / dz2;
   
   dArho = 0.25 * dt / drho;
   
   calpharho[0] = 1.;
   cgammarho[0] = - 1. / (Arho0 + Arho + dArho / rho[1]);
   for(cnti = 1; cnti < Nrho - 1; cnti ++) {
      calpharho[cnti] = (Arho - dArho / rho[cnti]) * cgammarho[cnti - 1];
      cgammarho[cnti] = - 1. / (Arho0 + (Arho + dArho / rho[cnti + 1]) * calpharho[cnti]);
   }
   
   calphaz[Nz - 2] = 0.;
   cgammaz[Nz - 2] = - 1. / Az0;
   for (cnti = Nz - 2; cnti > 0; cnti --) {
      calphaz[cnti - 1] = Az * cgammaz[cnti];
      cgammaz[cnti - 1] = - 1. / (Az0 + Az * calphaz[cnti - 1]);
   }
   
   return;
}

/**
 *    Calculation of the wave function norm and normalization.
 *    norm   - wave function norm
 *    psi    - array with the wave function values
 *    tmprho - temporary array
 *    tmpz   - temporary array
 */
void calcnorm(double *norm, double **psi, double **tmprho, double **tmpz) {
   int threadid;
   long cnti, cntj;
   
   #pragma omp parallel private(threadid, cnti, cntj)
   {
      threadid = omp_get_thread_num();
      
      #pragma omp for
      for(cnti = 0; cnti < Nrho; cnti ++) {
         for(cntj = 0; cntj < Nz; cntj ++) {
            tmpz[threadid][cntj] = psi[cnti][cntj] * psi[cnti][cntj];
         }
         tmprho[0][cnti] = rho[cnti] * simpint(dz, tmpz[threadid], Nz);
      }
      #pragma omp barrier
      
      #pragma omp single
      *norm = sqrt(2. * pi * simpint(drho, tmprho[0], Nrho));
      
      #pragma omp for
      for(cnti = 0; cnti < Nrho; cnti ++) {
         for(cntj = 0; cntj < Nz; cntj ++) {
            psi[cnti][cntj] /= *norm;
         }
      }
   }
   
   return;
}

/**
 *    Calculation of the chemical potential and energy.
 *    mu      - chemical potential
 *    en      - energy
 *    psi     - array with the wave function values
 *    dpsirho - temporary array
 *    dpsiz   - temporary array
 *    tmprhoi - temporary array
 *    tmpzi   - temporary array
 *    tmprhoj - temporary array
 *    tmpzj   - temporary array
 */
void calcmuen(double *mu, double *en, double **psi, double **dpsirho, double **dpsiz, double **tmprhoi, double **tmpzi, double **tmprhoj, double **tmpzj) {
   int threadid;
   long cnti, cntj;
   double psi2, psi2lin, dpsi2;
   
   #pragma omp parallel private(threadid, cnti, cntj, psi2, psi2lin, dpsi2)
   {
      threadid = omp_get_thread_num();
      
      #pragma omp for
      for(cntj = 0; cntj < Nz; cntj ++) {
         for(cnti = 0; cnti < Nrho; cnti ++) {
            tmprhoi[threadid][cnti] = psi[cnti][cntj];
         }
         diff(drho, tmprhoi[threadid], tmprhoj[threadid], Nrho);
         for(cnti = 0; cnti < Nrho; cnti ++) {
            dpsirho[cnti][cntj] = tmprhoj[threadid][cnti];
         }
      }
      
      #pragma omp for
      for(cnti = 0; cnti < Nrho; cnti ++) {
         for(cntj = 0; cntj < Nz; cntj ++) {
            tmpzi[threadid][cntj] = psi[cnti][cntj];
         }
         diff(dz, tmpzi[threadid], tmpzj[threadid], Nz);
         for(cntj = 0; cntj < Nz; cntj ++) {
            dpsiz[cnti][cntj] = tmpzj[threadid][cntj];
         }
      }
      #pragma omp barrier

      #pragma omp for
      for(cnti = 0; cnti < Nrho; cnti ++) {
         for(cntj = 0; cntj < Nz; cntj ++) {
            psi2 = psi[cnti][cntj] * psi[cnti][cntj];
            psi2lin = psi2 * G;
            dpsi2 = dpsirho[cnti][cntj] * dpsirho[cnti][cntj] + 
                    dpsiz[cnti][cntj] * dpsiz[cnti][cntj];
            tmpzi[threadid][cntj] = (pot[cnti][cntj] + psi2lin) * psi2 + dpsi2;
            tmpzj[threadid][cntj] = (pot[cnti][cntj] + 0.5 * psi2lin) * psi2 + dpsi2;
         }
         tmprhoi[0][cnti] = rho[cnti] * simpint(dz, tmpzi[threadid], Nz);
         tmprhoj[0][cnti] = rho[cnti] * simpint(dz, tmpzj[threadid], Nz);
      }
   }
   
   *mu = 2. * pi * simpint(drho, tmprhoi[0], Nrho);
   *en = 2. * pi * simpint(drho, tmprhoj[0], Nrho);
   
   return;
}

/**
 *    Calculation of the root mean square radius.
 *    rms     - root mean square radius
 *    psi     - array with the wave function values
 *    tmprhoi - temporary array
 *    tmpzi   - temporary array
 *    tmprhoj - temporary array
 *    tmpzj   - temporary array
 */
void calcrms(double *rmsrho, double *rmsz, double *rms, double **psi, double **tmprhoi, double **tmpzi, double **tmprhoj, double **tmpzj) {
   int threadid;
   long cnti, cntj;
   double psi2;
   
   #pragma omp parallel private(threadid, cnti, cntj, psi2)
   {
      threadid = omp_get_thread_num();
      
      #pragma omp for
      for(cnti = 0; cnti < Nrho; cnti ++) {
         for(cntj = 0; cntj < Nz; cntj ++) {
            psi2 = psi[cnti][cntj] * psi[cnti][cntj];
            tmpzi[threadid][cntj] = rho2[cnti] * psi2;
            tmpzj[threadid][cntj] = z2[cntj] * psi2;
         }
         tmprhoi[0][cnti] = rho[cnti] * simpint(dz, tmpzi[threadid], Nz);
         tmprhoj[0][cnti] = rho[cnti] * simpint(dz, tmpzj[threadid], Nz);
      }
   }
   
   *rmsrho = sqrt(2. * pi * simpint(drho, tmprhoi[0], Nrho));
   *rmsz = sqrt(2. * pi * simpint(drho, tmprhoj[0], Nrho));
   *rms = sqrt(*rmsrho * *rmsrho + *rmsz * *rmsz);
   
   return;
}

/**
 *    Time propagation with respect to H1 (part of the Hamiltonian without spatial
 *    derivatives).
 *    psi - array with the wave function values
 */
void calcnu(double **psi) {
   long cnti, cntj;
   double psi2, psi2lin, tmp;
   
   #pragma omp parallel for private(cnti, cntj, psi2, psi2lin, tmp)
   for(cnti = 0; cnti < Nrho; cnti ++) {
      for(cntj = 0; cntj < Nz; cntj ++) {
         psi2 = psi[cnti][cntj] * psi[cnti][cntj];
         psi2lin = psi2 * G;
         tmp = dt * (pot[cnti][cntj] + psi2lin);
         psi[cnti][cntj] *= exp(- tmp);
      }
   }
   
   return;
}

/**
 *    Time propagation with respect to H2 (rho-part of the Laplacian).
 *    psi   - array with the wave function values
 *    cbeta - Crank-Nicolson scheme coefficients
 */
void calclurho(double **psi, double **cbeta) {
   int threadid;
   long cnti, cntj;
   double c;
   
   #pragma omp parallel private(threadid, cnti, cntj, c)
   {
      threadid = omp_get_thread_num();
      
      #pragma omp for
      for(cntj = 0; cntj < Nz; cntj ++) {
         cbeta[threadid][0] = 0.;
         for(cnti = 1; cnti < Nrho - 1; cnti ++) {
            c = psi[cnti][cntj] - Arho * (psi[cnti + 1][cntj] - 2 * psi[cnti][cntj] + psi[cnti - 1][cntj]) + dArho / rho[cnti] * (psi[cnti + 1][cntj] - psi[cnti - 1][cntj]);
            cbeta[threadid][cnti] = cgammarho[cnti - 1] * ((Arho + dArho / rho[cnti]) * cbeta[threadid][cnti - 1] - c);
         }
         psi[Nrho - 1][cntj] = 0.;
         for (cnti = Nrho - 1; cnti > 0; cnti --) {
            psi[cnti - 1][cntj] = calpharho[cnti - 1] * psi[cnti][cntj] + cbeta[threadid][cnti - 1];
         }
      }
   }
   
   return;
}

/**
 *    Time propagation with respect to H3 (z-part of the Laplacian).
 *    psi   - array with the wave function values
 *    cbeta - Crank-Nicolson scheme coefficients
 */
void calcluz(double **psi, double **cbeta) {
   int threadid;
   long cnti, cntj;
   double c;
   
   #pragma omp parallel private(threadid, cnti, cntj, c)
   {
      threadid = omp_get_thread_num();
      
      #pragma omp for
      for(cnti = 0; cnti < Nrho; cnti ++) {
         cbeta[threadid][Nz - 2] = psi[cnti][Nz - 1];
         for (cntj = Nz - 2; cntj > 0; cntj --) {
            c = - Az * psi[cnti][cntj + 1] + Az0r * psi[cnti][cntj] - Az * psi[cnti][cntj - 1];
            cbeta[threadid][cntj - 1] =  cgammaz[cntj] * (Az * cbeta[threadid][cntj] - c);
         }
         for (cntj = 0; cntj < Nz - 2; cntj ++) {
            psi[cnti][cntj + 1] = calphaz[cntj] * psi[cnti][cntj] + cbeta[threadid][cntj];
         }
      }
   }
   
   return;
}


==> GP-SCL-programs/src/imagtimeaxial-th/imagtimeaxial-th.h <==
/**   
 *    GP-SCL codes are developed by:
 *    
 *    Dusan Vudragovic, Ivana Vidanovic, Antun Balaz
 *    (Institute of Physics Belgrade, Serbia, http://www.scl.rs/)
 *    
 *    Paulsamy Muruganandam
 *    (Bharathidasan University, Tamil Nadu, India)
 *    
 *    Sadhan K. Adhikari
 *    (Sao Paulo State University, Brazil)
 *    
 *    Public use and modification of this code are allowed provided that the
 *    following papers are cited:
 *    P. Muruganandam et al., Comput. Phys. Commun. 180 (2009) 1888;
 *    D. Vudragovic et al., Comput. Phys. Commun. 183 (2012) 2021.
 *    The authors would be grateful for all information and/or comments
 *    regarding the use of the code.
 */

#include <stdio.h>
#include <stdlib.h>
#include <string.h>
#include <math.h>
#include <omp.h>

#define MAX(a, b) (a > b) ? a : b

char *output, *initout, *Npasout, *Nrunout;
long outstprho, outstpz;

int opt;
long Nrho, Nz;
long Nrho2, Nz2;
long Npas, Nrun;
double drho, dz;
double drho2, dz2;
double dt;
double G0, G;
double kappa, lambda;
double par;
double pi;

double *rho, *z;
double *rho2, *z2;
double **pot;

double Arho0, Az0, Arho0r, Az0r, Arho, Az, dArho;
double *calpharho, *calphaz;
double *cgammarho, *cgammaz;

void readpar(void);
void init(double **);
void gencoef(void);
void calcnorm(double *, double **, double **, double **);
void calcmuen(double *, double *, double **, double **, double **, double **, double **, double **, double **);
void calcrms(double *, double *, double *, double **, double **, double **, double **, double **);
void calcnu(double **);
void calclurho(double **, double **);
void calcluz(double **, double **);

extern double simpint(double, double *, long);
extern void diff(double, double *, double *, long);

extern double *alloc_double_vector(long);
extern double **alloc_double_matrix(long, long);
extern void free_double_vector(double *);
extern void free_double_matrix(double **);

extern int cfg_init(char *);
extern char *cfg_read(char *);


==> GP-SCL-programs/src/imagtimeaxial/imagtimeaxial.c <==
/**   
 *    GP-SCL codes are developed by:
 *    
 *    Dusan Vudragovic, Ivana Vidanovic, Antun Balaz
 *    (Institute of Physics Belgrade, Serbia, http://www.scl.rs/)
 *    
 *    Paulsamy Muruganandam
 *    (Bharathidasan University, Tamil Nadu, India)
 *    
 *    Sadhan K. Adhikari
 *    (Sao Paulo State University, Brazil)
 *    
 *    Public use and modification of this code are allowed provided that the
 *    following papers are cited:
 *    P. Muruganandam et al., Comput. Phys. Commun. 180 (2009) 1888;
 *    D. Vudragovic et al., Comput. Phys. Commun. 183 (2012) 2021.
 *    The authors would be grateful for all information and/or comments
 *    regarding the use of the code.
 *    
 *    This program solves the time-independent Gross–Pitaevskii nonlinear
 *    partial differential equation in three space dimensions in an
 *    axially-symmetric trap using the imaginary-time propagation. The
 *    Gross–Pitaevskii equation describes the properties of a dilute trapped
 *    Bose–Einstein condensate. The equation is solved using the split-step
 *    Crank–Nicolson method by discretizing space and time. The discretized
 *    equation is then propagated in imaginary time over small time steps.
 *    When convergence is achieved, the method has yielded the stationary
 *    solution of the problem.
 *    
 *    Description of variables used in the code:
 *    
 *    opt       - decides which rescaling of GP equation will be used
 *    par       - parameter for rescaling of GP equation
 *    psi       - array with the wave function values
 *    pot       - array with the values of the potential
 *    G0        - final nonlinearity
 *    norm      - wave function norm
 *    rms       - root mean square radius
 *    mu        - chemical potential
 *    en        - energy
 *    Nrho      - number of discretization points in the rho-direction
 *    Nz        - number of discretization points in the z-direction
 *    rho       - array with the space mesh values in the rho-direction
 *    z         - array with the space mesh values in the z-direction
 *    drho      - spatial discretization step in the rho-direction
 *    dz        - spatial discretization step in the z-direction
 *    dt        - time discretization step
 *    kappa     - kappa coefficient of anisotropy of the trap
 *    lambda    - lambda coefficient of anisotropy of the trap
 *    Npas      - number of subsequent iterations with the fixed nonlinearity
 *                G0
 *    Nrun      - number of final iterations with the fixed nonlinearity G0
 *    output    - output file with the summary of final values of all physical
 *                quantities
 *    initout   - output file with the initial wave function
 *    Npasout   - output file with the wave function obtained after the
 *                subsequent Npas iterations, with the fixed nonlinearity G0
 *    Nrunout   - output file with the final wave function obtained after the
 *                final Nrun iterations
 *    outstprho - discretization step in the rho-direction used to save wave
 *                functions
 *    outstpz   - discretization step in the z-direction used to save wave
 *                functions
 */

#include "imagtimeaxial.h"

int main(int argc, char **argv) {
   FILE *out;
   FILE *file;
   long cnti, cntj;
   double norm, rmsrho, rmsz, rms, mu, en;
   double **psi;
   double *cbeta;
   double **dpsirho, **dpsiz;
   double *tmprhoi, *tmpzi, *tmprhoj, *tmpzj;
   
   if((argc != 3) || (strcmp(*(argv + 1), "-p") != 0)) {
      fprintf(stderr, "Usage: %s -p <parameterfile> \n", *argv);
      exit(EXIT_FAILURE);
   }

   if(! cfg_init(argv[2])) {
      fprintf(stderr, "Wrong input parameter file.\n");
      exit(EXIT_FAILURE);
   }
   
   readpar();
   
   rho = alloc_double_vector(Nrho);
   z = alloc_double_vector(Nz);

   rho2 = alloc_double_vector(Nrho);
   z2 = alloc_double_vector(Nz);

   pot = alloc_double_matrix(Nrho, Nz);
   psi = alloc_double_matrix(Nrho, Nz);
   
   dpsirho = alloc_double_matrix(Nrho, Nz);
   dpsiz = alloc_double_matrix(Nrho, Nz);
   
   calpharho = alloc_double_vector(Nrho - 1);
   calphaz = alloc_double_vector(Nz - 1);
   cbeta =  alloc_double_vector(MAX(Nrho, Nz) - 1);
   cgammarho = alloc_double_vector(Nrho - 1);
   cgammaz = alloc_double_vector(Nz - 1);
   
   tmprhoi = alloc_double_vector(Nrho);
   tmpzi = alloc_double_vector(Nz);
   tmprhoj = alloc_double_vector(Nrho);
   tmpzj = alloc_double_vector(Nz);
   
   if(output != NULL) out = fopen(output, "w");
   else out = stdout;
   
   fprintf(out, "OPTION = %d\n", opt);
   fprintf(out, "NRHO = %12li   NZ = %12li\n", Nrho, Nz);
   fprintf(out, "NPAS =   %10li   NRUN = %10li\n", Npas, Nrun);
   fprintf(out, "DRHO = %8le   DZ = %8le\n", drho, dz);
   fprintf(out, "DT = %8le\n", dt);
   fprintf(out, "AL = %8le   BL = %8le\n", kappa, lambda);
   fprintf(out, "G0 = %8le\n\n", G0);
   fprintf(out, "        %12s   %12s   %12s   %12s   %12s   %12s   %12s\n", "norm", "mu", "en", "rmsrho", "rmsz", "rms", "psi(0)");
   fflush(out);
   
   G = 0.;
   
   init(psi);
   gencoef();
   calcnorm(&norm, psi, tmprhoi, tmpzi);
   calcmuen(&mu, &en, psi, dpsirho, dpsiz, tmprhoi, tmpzi, tmprhoj, tmpzj);
   calcrms(&rmsrho, &rmsz, &rms, psi, tmprhoi, tmpzi, tmprhoj, tmpzj);
   fprintf(out, "INIT    %8le   %8le   %8le   %8le   %8le   %8le   %8le\n", norm, mu / par, en / par, rmsrho, rmsz, rms, psi[0][Nz2 + 1]);
   fflush(out);
   if(initout != NULL) {
      file = fopen(initout, "w");
      for(cnti = 0; cnti < Nrho; cnti += outstprho) {
         for(cntj = 0; cntj < Nz; cntj += outstpz) {
            fprintf(file, "%8le %8le %8le\n", rho[cnti], z[cntj], psi[cnti][cntj]);
         }
         fprintf(file, "\n");
      }
      fclose(file);
   }
   
   G = par * G0;
   
   for(cnti = 0; cnti < Npas; cnti ++) {
      calcnu(psi);
      calclurho(psi, cbeta);
      calcluz(psi, cbeta);
      calcnorm(&norm, psi, tmprhoi, tmpzi);
   }
   calcmuen(&mu, &en, psi, dpsirho, dpsiz, tmprhoi, tmpzi, tmprhoj, tmpzj);
   calcrms(&rmsrho, &rmsz, &rms, psi, tmprhoi, tmpzi, tmprhoj, tmpzj);
   fprintf(out, "NPAS    %8le   %8le   %8le   %8le   %8le   %8le   %8le\n", norm, mu / par, en / par, rmsrho, rmsz, rms, psi[0][Nz2 + 1]);
   fflush(out);
   if(Npasout != NULL) {
      file = fopen(Npasout, "w");
      for(cnti = 0; cnti < Nrho; cnti += outstprho) {
         for(cntj = 0; cntj < Nz; cntj += outstpz) {
            fprintf(file, "%8le %8le %8le\n", rho[cnti], z[cntj], psi[cnti][cntj]);
         }
         fprintf(file, "\n");
      }
      fclose(file);
   }
   
   for(cnti = 0; cnti < Nrun; cnti ++) {
      calcnu(psi);
      calclurho(psi, cbeta);
      calcluz(psi, cbeta);
      calcnorm(&norm, psi, tmprhoi, tmpzi);
   }
   calcmuen(&mu, &en, psi, dpsirho, dpsiz, tmprhoi, tmpzi, tmprhoj, tmpzj);
   calcrms(&rmsrho, &rmsz, &rms, psi, tmprhoi, tmpzi, tmprhoj, tmpzj);
   fprintf(out, "NRUN    %8le   %8le   %8le   %8le   %8le   %8le   %8le\n", norm, mu / par, en / par, rmsrho, rmsz, rms, psi[0][Nz2 + 1]);
   fflush(out);
   if(Nrunout != NULL) {
      file = fopen(Nrunout, "w");
      for(cnti = 0; cnti < Nrho; cnti += outstprho) {
         for(cntj = 0; cntj < Nz; cntj += outstpz) {
            fprintf(file, "%8le %8le %8le\n", rho[cnti], z[cntj], psi[cnti][cntj]);
         }
         fprintf(file, "\n");
      }
      fclose(file);
   }
   
   if(output != NULL) fclose(out);
   
   free_double_vector(rho);
   free_double_vector(z);

   free_double_vector(rho2);
   free_double_vector(z2);

   free_double_matrix(pot);
   free_double_matrix(psi);

   free_double_matrix(dpsirho);
   free_double_matrix(dpsiz);

   free_double_vector(calpharho);
   free_double_vector(calphaz);
   free_double_vector(cbeta);
   free_double_vector(cgammarho);
   free_double_vector(cgammaz);

   free_double_vector(tmprhoi);
   free_double_vector(tmpzi);
   free_double_vector(tmprhoj);
   free_double_vector(tmpzj);

   return(EXIT_SUCCESS);
}

/**
 *    Reading input parameters from the configuration file.
 */
void readpar(void) {
   char *cfg_tmp;
   
   if((cfg_tmp = cfg_read("OPTION")) == NULL) {
      fprintf(stderr, "OPTION is not defined in the configuration file\n");
      exit(EXIT_FAILURE);
   }
   opt = atol(cfg_tmp);
   
   if((cfg_tmp = cfg_read("G0")) == NULL) {
      fprintf(stderr, "G0 is not defined in the configuration file.\n");
      exit(EXIT_FAILURE);
   }
   G0 = atof(cfg_tmp);

   if((cfg_tmp = cfg_read("NRHO")) == NULL) {
      fprintf(stderr, "NRHO is not defined in the configuration file.\n");
      exit(EXIT_FAILURE);
   }
   Nrho = atol(cfg_tmp);

   if((cfg_tmp = cfg_read("NZ")) == NULL) {
      fprintf(stderr, "NZ is not defined in the configuration file.\n");
      exit(EXIT_FAILURE);
   }
   Nz = atol(cfg_tmp);

   if((cfg_tmp = cfg_read("DRHO")) == NULL) {
      fprintf(stderr, "DRHO is not defined in the configuration file.\n");
      exit(EXIT_FAILURE);
   }
   drho = atof(cfg_tmp);

   if((cfg_tmp = cfg_read("DZ")) == NULL) {
      fprintf(stderr, "DZ is not defined in the configuration file.\n");
      exit(EXIT_FAILURE);
   }
   dz = atof(cfg_tmp);
   
   if((cfg_tmp = cfg_read("DT")) == NULL) {
      fprintf(stderr, "DT is not defined in the configuration file.\n");
      exit(EXIT_FAILURE);
   }
   dt = atof(cfg_tmp);
   
   if((cfg_tmp = cfg_read("AL")) == NULL) {
      fprintf(stderr, "AL is not defined in the configuration file.\n");
      exit(EXIT_FAILURE);
   }
   kappa = atof(cfg_tmp);
   
   if((cfg_tmp = cfg_read("BL")) == NULL) {
      fprintf(stderr, "BL is not defined in the configuration file.\n");
      exit(EXIT_FAILURE);
   }
   lambda = atof(cfg_tmp);
   
   if((cfg_tmp = cfg_read("NPAS")) == NULL) {
      fprintf(stderr, "NPAS is not defined in the configuration file.\n");
      exit(EXIT_FAILURE);
   }
   Npas = atol(cfg_tmp);
   
   if((cfg_tmp = cfg_read("NRUN")) == NULL) {
      fprintf(stderr, "NRUN is not defined in the configuration file.\n");
      exit(EXIT_FAILURE);
   }
   Nrun = atol(cfg_tmp);
   
   output = cfg_read("OUTPUT");
   initout = cfg_read("INITOUT");
   Npasout = cfg_read("NPASOUT");
   Nrunout = cfg_read("NRUNOUT");
   
   if((initout != NULL) || (Npasout != NULL) || (Nrunout != NULL)) {
      if((cfg_tmp = cfg_read("OUTSTPRHO")) == NULL) {
         fprintf(stderr, "OUTSTPRHO is not defined in the configuration file.\n");
         exit(EXIT_FAILURE);
      }
      outstprho = atol(cfg_tmp);
      
      if((cfg_tmp = cfg_read("OUTSTPZ")) == NULL) {
         fprintf(stderr, "OUTSTPZ is not defined in the configuration file.\n");
         exit(EXIT_FAILURE);
      }
      outstpz = atol(cfg_tmp);
   }
   
   return;
}

/**
 *    Initialization of the space mesh, the potential, and the initial wave
 *    function.
 *    psi - array with the wave function values
 */
void init(double **psi) {
   long cnti, cntj;
   double kappa2, lambda2;
   double pi3, cpsi1, cpsi2;
   double tmp;
   
   if (opt == 2) par = 2.;
   else par = 1.;
   
   kappa2 = kappa * kappa;
   lambda2 = lambda * lambda;
   
   Nrho2 = Nrho / 2; Nz2 = Nz / 2;
   drho2 = drho * drho; dz2 = dz * dz;
   
   pi = 4. * atan(1.);
   pi3 = pi * pi * pi;
   cpsi1 = sqrt(sqrt(pi3 / (lambda * kappa2)));
   cpsi2 = cpsi1 * sqrt(sqrt(8.));
   
   for(cnti = 0; cnti < Nrho; cnti ++) {
      rho[cnti] = cnti * drho;
      rho2[cnti] = rho[cnti] * rho[cnti];
   }
   
   for(cnti = 0; cnti < Nz; cnti ++) {
      z[cnti] = (cnti - Nz2) * dz;
      z2[cnti] = z[cnti] * z[cnti];
   }
   
   for(cnti = 0; cnti < Nrho; cnti ++) {
      for(cntj = 0; cntj < Nz; cntj ++) {
         if(opt == 3) {
            pot[cnti][cntj] = 0.25 * (kappa2 * rho2[cnti] + lambda2 * z2[cntj]);
            tmp = exp(- 0.25 * (kappa * rho2[cnti] + lambda * z2[cntj]));
            psi[cnti][cntj] = tmp / cpsi2;
         } else {
            pot[cnti][cntj] = (kappa2 * rho2[cnti] + lambda2 * z2[cntj]);
            tmp = exp(- 0.5 * (kappa * rho2[cnti] + lambda * z2[cntj]));
            psi[cnti][cntj] = tmp / cpsi1;
         }
      }
   }
   
   return;
}

/**
 *    Crank-Nicolson scheme coefficients generation.
 */
void gencoef(void) {
   long cnti;
   
   Arho0 = 1. + dt / drho2;
   Az0 = 1. + dt / dz2;
   
   Arho0r = 1. - dt / drho2;
   Az0r = 1. - dt / dz2;
   
   Arho = - 0.5 * dt / drho2;
   Az = - 0.5 * dt / dz2;
   
   dArho = 0.25 * dt / drho;
   
   calpharho[0] = 1.;
   cgammarho[0] = - 1. / (Arho0 + Arho + dArho / rho[1]);
   for(cnti = 1; cnti < Nrho - 1; cnti ++) {
      calpharho[cnti] = (Arho - dArho / rho[cnti]) * cgammarho[cnti - 1];
      cgammarho[cnti] = - 1. / (Arho0 + (Arho + dArho / rho[cnti + 1]) * calpharho[cnti]);
   }
   
   calphaz[Nz - 2] = 0.;
   cgammaz[Nz - 2] = - 1. / Az0;
   for (cnti = Nz - 2; cnti > 0; cnti --) {
      calphaz[cnti - 1] = Az * cgammaz[cnti];
      cgammaz[cnti - 1] = - 1. / (Az0 + Az * calphaz[cnti - 1]);
   }
   
   return;
}

/**
 *    Calculation of the wave function norm and normalization.
 *    norm   - wave function norm
 *    psi    - array with the wave function values
 *    tmprho - temporary array
 *    tmpz   - temporary array
 */
void calcnorm(double *norm, double **psi, double *tmprho, double *tmpz) {
   long cnti, cntj;
   
   for(cnti = 0; cnti < Nrho; cnti ++) {
      for(cntj = 0; cntj < Nz; cntj ++) {
         tmpz[cntj] = psi[cnti][cntj] * psi[cnti][cntj];
      }
      tmprho[cnti] = rho[cnti] * simpint(dz, tmpz, Nz);
   }
   
   *norm = sqrt(2. * pi * simpint(drho, tmprho, Nrho));
   
   for(cnti = 0; cnti < Nrho; cnti ++) {
      for(cntj = 0; cntj < Nz; cntj ++) {
         psi[cnti][cntj] /= *norm;
      }
   }
   
   return;
}

/**
 *    Calculation of the chemical potential and energy.
 *    mu      - chemical potential
 *    en      - energy
 *    psi     - array with the wave function values
 *    dpsirho - temporary array
 *    dpsiz   - temporary array
 *    tmprhoi - temporary array
 *    tmpzi   - temporary array
 *    tmprhoj - temporary array
 *    tmpzj   - temporary array
 */
void calcmuen(double *mu, double *en, double **psi, double **dpsirho, double **dpsiz, double *tmprhoi, double *tmpzi, double *tmprhoj, double *tmpzj) {
   long cnti, cntj;
   double psi2, psi2lin, dpsi2;
   
   for(cntj = 0; cntj < Nz; cntj ++) {
      for(cnti = 0; cnti < Nrho; cnti ++) {
         tmprhoi[cnti] = psi[cnti][cntj];
      }
      diff(drho, tmprhoi, tmprhoj, Nrho);
      for(cnti = 0; cnti < Nrho; cnti ++) {
         dpsirho[cnti][cntj] = tmprhoj[cnti];
      }
   }
   
   for(cnti = 0; cnti < Nrho; cnti ++) {
      for(cntj = 0; cntj < Nz; cntj ++) {
         tmpzi[cntj] = psi[cnti][cntj];
      }
      diff(dz, tmpzi, tmpzj, Nz);
      for(cntj = 0; cntj < Nz; cntj ++) {
         dpsiz[cnti][cntj] = tmpzj[cntj];
      }
   }
   
   for(cnti = 0; cnti < Nrho; cnti ++) {
      for(cntj = 0; cntj < Nz; cntj ++) {
         psi2 = psi[cnti][cntj] * psi[cnti][cntj];
         psi2lin = psi2 * G;
         dpsi2 = dpsirho[cnti][cntj] * dpsirho[cnti][cntj] + 
                 dpsiz[cnti][cntj] * dpsiz[cnti][cntj];
         tmpzi[cntj] = (pot[cnti][cntj] + psi2lin) * psi2 + dpsi2;
         tmpzj[cntj] = (pot[cnti][cntj] + 0.5 * psi2lin) * psi2 + dpsi2;
      }
      tmprhoi[cnti] = rho[cnti] * simpint(dz, tmpzi, Nz);
      tmprhoj[cnti] = rho[cnti] * simpint(dz, tmpzj, Nz);
   }
   *mu = 2. * pi * simpint(drho, tmprhoi, Nrho);
   *en = 2. * pi * simpint(drho, tmprhoj, Nrho);
   
   return;
}

/**
 *    Calculation of the root mean square radius.
 *    rms     - root mean square radius
 *    psi     - array with the wave function values
 *    tmprhoi - temporary array
 *    tmpzi   - temporary array
 *    tmprhoj - temporary array
 *    tmpzj   - temporary array
 */
void calcrms(double *rmsrho, double *rmsz, double *rms, double **psi, double *tmprhoi, double *tmpzi, double *tmprhoj, double *tmpzj) {
   long cnti, cntj;
   double psi2;
   
   for(cnti = 0; cnti < Nrho; cnti ++) {
      for(cntj = 0; cntj < Nz; cntj ++) {
         psi2 = psi[cnti][cntj] * psi[cnti][cntj];
         tmpzi[cntj] = rho2[cnti] * psi2;
         tmpzj[cntj] = z2[cntj] * psi2;
      }
      tmprhoi[cnti] = rho[cnti] * simpint(dz, tmpzi, Nz);
      tmprhoj[cnti] = rho[cnti] * simpint(dz, tmpzj, Nz);
   }
   
   *rmsrho = sqrt(2. * pi * simpint(drho, tmprhoi, Nrho));
   *rmsz = sqrt(2. * pi * simpint(drho, tmprhoj, Nrho));
   *rms = sqrt(*rmsrho * *rmsrho + *rmsz * *rmsz);
   
   return;
}

/**
 *    Time propagation with respect to H1 (part of the Hamiltonian without spatial
 *    derivatives).
 *    psi - array with the wave function values
 */
void calcnu(double **psi) {
   long cnti, cntj;
   double psi2, psi2lin, tmp;
   
   for(cnti = 0; cnti < Nrho; cnti ++) {
      for(cntj = 0; cntj < Nz; cntj ++) {
         psi2 = psi[cnti][cntj] * psi[cnti][cntj];
         psi2lin = psi2 * G;
         tmp = dt * (pot[cnti][cntj] + psi2lin);
         psi[cnti][cntj] *= exp(- tmp);
      }
   }
   
   return;
}

/**
 *    Time propagation with respect to H2 (rho-part of the Laplacian).
 *    psi   - array with the wave function values
 *    cbeta - Crank-Nicolson scheme coefficients
 */
void calclurho(double **psi, double *cbeta) {
   long cnti, cntj;
   double c;
   
   for(cntj = 0; cntj < Nz; cntj ++) {
      cbeta[0] = 0.;
      for(cnti = 1; cnti < Nrho - 1; cnti ++) {
         c = psi[cnti][cntj] - Arho * (psi[cnti + 1][cntj] - 2 * psi[cnti][cntj] + psi[cnti - 1][cntj]) + dArho / rho[cnti] * (psi[cnti + 1][cntj] - psi[cnti - 1][cntj]);
         cbeta[cnti] = cgammarho[cnti - 1] * ((Arho + dArho / rho[cnti]) * cbeta[cnti - 1] - c);
      }
      psi[Nrho - 1][cntj] = 0.;
      for (cnti = Nrho - 1; cnti > 0; cnti --) {
         psi[cnti - 1][cntj] = calpharho[cnti - 1] * psi[cnti][cntj] + cbeta[cnti - 1];
      }
   }

   return;
}

/**
 *    Time propagation with respect to H3 (z-part of the Laplacian).
 *    psi   - array with the wave function values
 *    cbeta - Crank-Nicolson scheme coefficients
 */
void calcluz(double **psi, double *cbeta) {
   long cnti, cntj;
   double c;
   
   for(cnti = 0; cnti < Nrho; cnti ++) {
      cbeta[Nz - 2] = psi[cnti][Nz - 1];
      for (cntj = Nz - 2; cntj > 0; cntj --) {
         c = - Az * psi[cnti][cntj + 1] + Az0r * psi[cnti][cntj] - Az * psi[cnti][cntj - 1];
         cbeta[cntj - 1] =  cgammaz[cntj] * (Az * cbeta[cntj] - c);
      }
      for (cntj = 0; cntj < Nz - 2; cntj ++) {
         psi[cnti][cntj + 1] = calphaz[cntj] * psi[cnti][cntj] + cbeta[cntj];
      }
   }
   
   return;
}


==> GP-SCL-programs/src/imagtimeaxial/imagtimeaxial.h <==
/**   
 *    GP-SCL codes are developed by:
 *    
 *    Dusan Vudragovic, Ivana Vidanovic, Antun Balaz
 *    (Institute of Physics Belgrade, Serbia, http://www.scl.rs/)
 *    
 *    Paulsamy Muruganandam
 *    (Bharathidasan University, Tamil Nadu, India)
 *    
 *    Sadhan K. Adhikari
 *    (Sao Paulo State University, Brazil)
 *    
 *    Public use and modification of this code are allowed provided that the
 *    following papers are cited:
 *    P. Muruganandam et al., Comput. Phys. Commun. 180 (2009) 1888;
 *    D. Vudragovic et al., Comput. Phys. Commun. 183 (2012) 2021.
 *    The authors would be grateful for all information and/or comments
 *    regarding the use of the code.
 */

#include <stdio.h>
#include <stdlib.h>
#include <string.h>
#include <math.h>

#define MAX(a, b) (a > b) ? a : b

char *output, *initout, *Npasout, *Nrunout;
long outstprho, outstpz;

int opt;
long Nrho, Nz;
long Nrho2, Nz2;
long Npas, Nrun;
double drho, dz;
double drho2, dz2;
double dt;
double G0, G;
double kappa, lambda;
double par;
double pi;

double *rho, *z;
double *rho2, *z2;
double **pot;

double Arho0, Az0, Arho0r, Az0r, Arho, Az, dArho;
double *calpharho, *calphaz;
double *cgammarho, *cgammaz;

void readpar(void);
void init(double **);
void gencoef(void);
void calcnorm(double *, double **, double *, double *);
void calcmuen(double *, double *, double **, double **, double **, double *, double *, double *, double *);
void calcrms(double *, double *, double *, double **, double *, double *, double *, double *);
void calcnu(double **);
void calclurho(double **, double *);
void calcluz(double **, double *);

extern double simpint(double, double *, long);
extern void diff(double, double *, double *, long);

extern double *alloc_double_vector(long);
extern double **alloc_double_matrix(long, long);
extern void free_double_vector(double *);
extern void free_double_matrix(double **);

extern int cfg_init(char *);
extern char *cfg_read(char *);


==> GP-SCL-programs/src/imagtimecir/imagtimecir.c <==
/**   
 *    GP-SCL codes are developed by:
 *    
 *    Dusan Vudragovic, Ivana Vidanovic, Antun Balaz
 *    (Institute of Physics Belgrade, Serbia, http://www.scl.rs/)
 *    
 *    Paulsamy Muruganandam
 *    (Bharathidasan University, Tamil Nadu, India)
 *    
 *    Sadhan K. Adhikari
 *    (Sao Paulo State University, Brazil)
 *    
 *    Public use and modification of this code are allowed provided that the
 *    following papers are cited:
 *    P. Muruganandam et al., Comput. Phys. Commun. 180 (2009) 1888;
 *    D. Vudragovic et al., Comput. Phys. Commun. 183 (2012) 2021.
 *    The authors would be grateful for all information and/or comments
 *    regarding the use of the code.
 *    
 *    This program solves the time-independent Gross–Pitaevskii nonlinear
 *    partial differential equation in two space dimensions in a
 *    circularly-symmetric trap using the imaginary-time propagation. The
 *    Gross–Pitaevskii equation describes the properties of a dilute trapped
 *    Bose–Einstein condensate. The equation is solved using the split-step
 *    Crank–Nicolson method by discretizing space and time. The discretized
 *    equation is then propagated in imaginary time over small time steps.
 *    When convergence is achieved, the method has yielded the stationary
 *    solution of the problem.
 *    
 *    Description of variables used in the code:
 *    
 *    opt     - decides which rescaling of GP equation will be used
 *    par     - parameter for rescaling of GP equation
 *    psi     - array with the wave function values
 *    pot     - array with the values of the potential
 *    G0      - final nonlinearity
 *    norm    - wave function norm
 *    rms     - root mean square radius
 *    mu      - chemical potential
 *    en      - energy
 *    Nr      - number of discretization points in the r-direction
 *    r       - array with the space mesh values in the r-direction
 *    dr      - spatial discretization step in the r-direction
 *    dt      - time discretization step
 *    Npas    - number of subsequent iterations with the fixed nonlinearity G0
 *    Nrun    - number of final iterations with the fixed nonlinearity G0
 *    output  - output file with the summary of final values of all physical 
 *              quantities
 *    initout - output file with the initial wave function
 *    Npasout - output file with the wave function obtained after the 
 *              subsequent Npas iterations, with the fixed nonlinearity G0
 *    Nrunout - output file with the final wave function obtained after the 
 *              final Nrun iterations
 *    outstpr - discretization step in the r-direction used to save wave 
 *              functions
 */

#include "imagtimecir.h"

int main(int argc, char **argv) {
   FILE *out;
   FILE *file;
   long cnti;
   double norm, rms, mu, en;
   double *psi;
   double *cbeta;
   double *dpsir;
   double *tmpri, *tmprj;
   
   if((argc != 3) || (strcmp(*(argv + 1), "-p") != 0)) {
      fprintf(stderr, "Usage: %s -p <parameterfile> \n", *argv);
      exit(EXIT_FAILURE);
   }

   if(! cfg_init(argv[2])) {
      fprintf(stderr, "Wrong input parameter file.\n");
      exit(EXIT_FAILURE);
   }
   
   readpar();
   
   r = alloc_double_vector(Nr);
   r2 = alloc_double_vector(Nr);
   r3 = alloc_double_vector(Nr);

   pot = alloc_double_vector(Nr);
   psi = alloc_double_vector(Nr);
   
   dpsir = alloc_double_vector(Nr);
   
   calphar = alloc_double_vector(Nr - 1);
   cbeta =  alloc_double_vector(Nr - 1);
   cgammar = alloc_double_vector(Nr - 1);
   
   tmpri = alloc_double_vector(Nr);
   tmprj = alloc_double_vector(Nr);

   if(output != NULL) out = fopen(output, "w");
   else out = stdout;

   fprintf(out, "OPTION = %d\n", opt);
   fprintf(out, "NR = %12li\n", Nr);
   fprintf(out, "NPAS = %10li   NRUN = %10li\n", Npas, Nrun);
   fprintf(out, "DR = %8le\n", dr);
   fprintf(out, "DT = %8le\n", dt);
   fprintf(out, "G0 = %8le\n\n", G0);
   fprintf(out, "        %12s   %12s   %12s   %12s   %12s\n", "norm", "mu", "en", "rms", "psi(0)");
   fflush(out);
   
   G = 0.;
   
   init(psi);
   gencoef();
   calcnorm(&norm, psi, tmpri);
   calcmuen(&mu, &en, psi, dpsir, tmpri, tmprj);
   calcrms(&rms, psi, tmpri);
   fprintf(out, "INIT    %8le   %8le   %8le   %8le   %8le\n", norm, mu / par, en / par, rms, psi[0]);
   fflush(out);
   if(initout != NULL) {
      file = fopen(initout, "w");
      for(cnti = 0; cnti < Nr; cnti += outstpr)
         fprintf(file, "%8le %8le\n", r[cnti], psi[cnti]);
      fclose(file);
   }
   
   G = par * G0;
   
   for(cnti = 0; cnti < Npas; cnti ++) {
      calcnu(psi);
      calclur(psi, cbeta);
      calcnorm(&norm, psi, tmpri);
   }
   calcmuen(&mu, &en, psi, dpsir, tmpri, tmprj);
   calcrms(&rms, psi, tmpri);
   fprintf(out, "NPAS    %8le   %8le   %8le   %8le   %8le\n", norm, mu / par, en / par, rms, psi[0]);
   fflush(out);
   if(Npasout != NULL) {
      file = fopen(Npasout, "w");
      for(cnti = 0; cnti < Nr; cnti += outstpr)
         fprintf(file, "%8le %8le\n", r[cnti], psi[cnti]);
      fclose(file);
   }
   
   for(cnti = 0; cnti < Nrun; cnti ++) {
      calcnu(psi);
      calclur(psi, cbeta);
      calcnorm(&norm, psi, tmpri);
   }
   calcmuen(&mu, &en, psi, dpsir, tmpri, tmprj);
   calcrms(&rms, psi, tmpri);
   fprintf(out, "NRUN    %8le   %8le   %8le   %8le   %8le\n", norm, mu / par, en / par, rms, psi[0]);
   fflush(out);
   if(Nrunout != NULL) {
      file = fopen(Nrunout, "w");
      for(cnti = 0; cnti < Nr; cnti += outstpr)
         fprintf(file, "%8le %8le\n", r[cnti], psi[cnti]);
      fclose(file);
   }

   if(output != NULL) fclose(out);

   free_double_vector(r);
   free_double_vector(r2);
   free_double_vector(r3);

   free_double_vector(pot);
   free_double_vector(psi);

   free_double_vector(dpsir);

   free_double_vector(calphar);
   free_double_vector(cbeta);
   free_double_vector(cgammar);

   free_double_vector(tmpri);
   free_double_vector(tmprj);

   return(EXIT_SUCCESS);
}

/**
 *    Reading input parameters from the configuration file.
 */
void readpar(void) {
   char *cfg_tmp;
   
   if((cfg_tmp = cfg_read("OPTION")) == NULL) {
      fprintf(stderr, "OPTION is not defined in the configuration file\n");
      exit(EXIT_FAILURE);
   }
   opt = atol(cfg_tmp);
   
   if((cfg_tmp = cfg_read("G0")) == NULL) {
      fprintf(stderr, "G0 is not defined in the configuration file.\n");
      exit(EXIT_FAILURE);
   }
   G0 = atof(cfg_tmp);

   if((cfg_tmp = cfg_read("NR")) == NULL) {
      fprintf(stderr, "NR is not defined in the configuration file.\n");
      exit(EXIT_FAILURE);
   }
   Nr = atol(cfg_tmp);

   if((cfg_tmp = cfg_read("DR")) == NULL) {
      fprintf(stderr, "DR is not defined in the configuration file.\n");
      exit(EXIT_FAILURE);
   }
   dr = atof(cfg_tmp);
   
   if((cfg_tmp = cfg_read("DT")) == NULL) {
      fprintf(stderr, "DT is not defined in the configuration file.\n");
      exit(EXIT_FAILURE);
   }
   dt = atof(cfg_tmp);
   
   if((cfg_tmp = cfg_read("NPAS")) == NULL) {
      fprintf(stderr, "NPAS is not defined in the configuration file.\n");
      exit(EXIT_FAILURE);
   }
   Npas = atol(cfg_tmp);
   
   if((cfg_tmp = cfg_read("NRUN")) == NULL) {
      fprintf(stderr, "NRUN is not defined in the configuration file.\n");
      exit(EXIT_FAILURE);
   }
   Nrun = atol(cfg_tmp);
   
   output = cfg_read("OUTPUT");
   initout = cfg_read("INITOUT");
   Npasout = cfg_read("NPASOUT");
   Nrunout = cfg_read("NRUNOUT");
   
   if((initout != NULL) || (Npasout != NULL) || (Nrunout != NULL)) {
      if((cfg_tmp = cfg_read("OUTSTPR")) == NULL) {
         fprintf(stderr, "OUTSTPR is not defined in the configuration file.\n");
         exit(EXIT_FAILURE);
      }
      outstpr = atol(cfg_tmp);
   }
   
   return;
}

/**
 *    Initialization of the space mesh, the potential, and the initial wave
 *    function.
 *    psi - array with the wave function values
 */
void init(double *psi) {
   long cnti;
   double cpsi1, cpsi2;
   double tmp;
   
   if (opt == 2) par = 2.;
   else par = 1.;
   
   Nr2 = Nr / 2;
   dr2 = dr * dr;
   
   pi = 4. * atan(1.);
   cpsi1 = sqrt(pi);
   cpsi2 = cpsi1 * sqrt(2. * sqrt(2. * pi));
   
   for(cnti = 0; cnti < Nr; cnti ++) {
      r[cnti] = cnti * dr;
      r2[cnti] = r[cnti] * r[cnti];
      r3[cnti] = r2[cnti] * r[cnti];
      if(opt == 3) {
         pot[cnti] = 0.25 * r2[cnti];
         tmp = exp(- 0.25 * r2[cnti]);
         psi[cnti] = tmp / cpsi2;
      } else {
         pot[cnti] = r2[cnti];
         tmp = exp(- 0.5 * r2[cnti]);
         psi[cnti] = tmp / cpsi1;
      }
   }
   
   return;
}

/**
 *    Crank-Nicolson scheme coefficients generation.
 */
void gencoef(void) {
   long cnti;
   
   Ar0 = 1. + dt / dr2;
   
   Ar0r = 1. - dt / dr2;
   
   Ar = - 0.5 * dt / dr2;
   
   dAr = 0.25 * dt / dr;

   calphar[0] = 1.;
   cgammar[0] = - 1. / (Ar0 + Ar + dAr / r[1]);
   for(cnti = 1; cnti < Nr - 1; cnti ++) {
      calphar[cnti] = (Ar - dAr / r[cnti]) * cgammar[cnti - 1];
      cgammar[cnti] = - 1. / (Ar0 + (Ar + dAr / r[cnti + 1]) * calphar[cnti]);
   }
   
   return;
}

/**
 *    Calculation of the wave function norm and normalization.
 *    norm - wave function norm
 *    psi  - array with the wave function values
 *    tmpr - temporary array
 */
void calcnorm(double *norm, double *psi, double *tmpr) {
   long cnti;
   
   for(cnti = 0; cnti < Nr; cnti ++) {
      tmpr[cnti] = psi[cnti] * psi[cnti] * r[cnti];
   }
   
   *norm = sqrt(2. * pi * simpint(dr, tmpr, Nr));
   
   for(cnti = 0; cnti < Nr; cnti ++) {
      psi[cnti] /= *norm;
   }
   
   return;
}

/**
 *    Calculation of the chemical potential and energy.
 *    mu    - chemical potential
 *    en    - energy
 *    psi   - array with the wave function values
 *    dpsir - temporary array
 *    tmpri - temporary array
 *    tmprj - temporary array
 */
void calcmuen(double *mu, double *en, double *psi, double *dpsir, double *tmpri, double *tmprj) {
   long cnti;
   double psi2, psi2lin, dpsi2;
   
   diff(dr, psi, dpsir, Nr);
   
   for(cnti = 0; cnti < Nr; cnti ++) {
      psi2 = psi[cnti] * psi[cnti];
      psi2lin = psi2 * G;
      dpsi2 = dpsir[cnti] * dpsir[cnti];
      tmpri[cnti] = r[cnti] * ((pot[cnti] + psi2lin) * psi2 + dpsi2);
      tmprj[cnti] = r[cnti] * ((pot[cnti] + 0.5 * psi2lin) * psi2 + dpsi2);
   }

   *mu = 2. * pi * simpint(dr, tmpri, Nr);
   *en = 2. * pi * simpint(dr, tmprj, Nr);
   
   return;
}

/**
 *    Calculation of the root mean square radius.
 *    rms  - root mean square radius
 *    psi  - array with the wave function values
 *    tmpr - temporary array
 */
void calcrms(double *rms, double *psi, double *tmpr) {
   long cnti;
   double psi2;
   
   for(cnti = 0; cnti < Nr; cnti ++) {
      psi2 = psi[cnti] * psi[cnti];
      tmpr[cnti] = r3[cnti] * psi2;
   }
   
   *rms = sqrt(2. * pi * simpint(dr, tmpr, Nr));
   
   return;
}

/**
 *    Time propagation with respect to H1 (part of the Hamiltonian without spatial
 *    derivatives).
 *    psi - array with the wave function values
 */
void calcnu(double *psi) {
   long cnti;
   double psi2, psi2lin, tmp;
   
   for(cnti = 0; cnti < Nr; cnti ++) {
      psi2 = psi[cnti] * psi[cnti];
      psi2lin = psi2 * G;
      tmp = dt * (pot[cnti] + psi2lin);
      psi[cnti] *= exp(- tmp);
   }
   
   return;
}

/**
 *    Time propagation with respect to H2 (r-part of the Laplacian).
 *    psi   - array with the wave function values
 *    cbeta - Crank-Nicolson scheme coefficients
 */
void calclur(double *psi, double *cbeta) {
   long cnti;
   double c;
   
   cbeta[0] = 0.;
   for(cnti = 1; cnti < Nr - 1; cnti ++) {
      c = psi[cnti] - Ar * (psi[cnti + 1] - 2 * psi[cnti] + psi[cnti - 1]) + dAr / r[cnti] * (psi[cnti + 1] - psi[cnti - 1]);
      cbeta[cnti] = cgammar[cnti - 1] * ((Ar + dAr / r[cnti]) * cbeta[cnti - 1] - c);
   }
   psi[Nr - 1] = 0.;
   for (cnti = Nr - 1; cnti > 0; cnti --) {
      psi[cnti - 1] = calphar[cnti - 1] * psi[cnti] + cbeta[cnti - 1];
   }
   
   return;
}


==> GP-SCL-programs/src/imagtimecir/imagtimecir.h <==
/**   
 *    GP-SCL codes are developed by:
 *    
 *    Dusan Vudragovic, Ivana Vidanovic, Antun Balaz
 *    (Institute of Physics Belgrade, Serbia, http://www.scl.rs/)
 *    
 *    Paulsamy Muruganandam
 *    (Bharathidasan University, Tamil Nadu, India)
 *    
 *    Sadhan K. Adhikari
 *    (Sao Paulo State University, Brazil)
 *    
 *    Public use and modification of this code are allowed provided that the
 *    following papers are cited:
 *    P. Muruganandam et al., Comput. Phys. Commun. 180 (2009) 1888;
 *    D. Vudragovic et al., Comput. Phys. Commun. 183 (2012) 2021.
 *    The authors would be grateful for all information and/or comments
 *    regarding the use of the code.
 */

#include <stdio.h>
#include <stdlib.h>
#include <string.h>
#include <math.h>

char *output, *initout, *Npasout, *Nrunout;
long outstpr;

int opt;
long Nr;
long Nr2;
long Npas, Nrun;
double dr;
double dr2;
double dt;
double G0, G;
double par;
double pi;

double *r;
double *r2;
double *r3;
double *pot;

double Ar0, Ar0r, Ar, dAr;
double *calphar;
double *cgammar;

void readpar(void);
void init(double *);
void gencoef(void);
void calcnorm(double *, double *, double *);
void calcmuen(double *, double *, double *, double *, double *, double *);
void calcrms(double *, double *, double *);
void calcnu(double *);
void calclur(double *, double *);

extern double simpint(double, double *, long);
extern void diff(double, double *, double *, long);

extern double *alloc_double_vector(long);
extern void free_double_vector(double *);

extern int cfg_init(char *);
extern char *cfg_read(char *);


==> GP-SCL-programs/src/imagtimesph/imagtimesph.c <==
/**   
 *    GP-SCL codes are developed by:
 *    
 *    Dusan Vudragovic, Ivana Vidanovic, Antun Balaz
 *    (Institute of Physics Belgrade, Serbia, http://www.scl.rs/)
 *    
 *    Paulsamy Muruganandam
 *    (Bharathidasan University, Tamil Nadu, India)
 *    
 *    Sadhan K. Adhikari
 *    (Sao Paulo State University, Brazil)
 *    
 *    Public use and modification of this code are allowed provided that the
 *    following papers are cited:
 *    P. Muruganandam et al., Comput. Phys. Commun. 180 (2009) 1888;
 *    D. Vudragovic et al., Comput. Phys. Commun. 183 (2012) 2021.
 *    The authors would be grateful for all information and/or comments
 *    regarding the use of the code.
 *    
 *    This program solves the time-independent Gross–Pitaevskii nonlinear
 *    partial differential equation in three space dimensions in a
 *    spherically-symmetric trap using the imaginary-time propagation. The
 *    Gross–Pitaevskii equation describes the properties of a dilute trapped
 *    Bose–Einstein condensate. The equation is solved using the split-step
 *    Crank–Nicolson method by discretizing space and time. The discretized
 *    equation is then propagated in imaginary time over small time steps.
 *    When convergence is achieved, the method has yielded the stationary
 *    solution of the problem.
 *    
 *    Description of variables used in the code:
 *    
 *    opt     - decides which rescaling of GP equation will be used
 *    par     - parameter for rescaling of GP equation
 *    psi     - array with the wave function values
 *    pot     - array with the values of the potential
 *    G0      - final nonlinearity
 *    norm    - wave function norm
 *    rms     - root mean square radius
 *    mu      - chemical potential
 *    en      - energy
 *    Nr      - number of discretization points in the r-direction
 *    r       - array with the space mesh values in the r-direction
 *    dr      - spatial discretization step in the r-direction
 *    dt      - time discretization step
 *    Npas    - number of subsequent iterations with the fixed nonlinearity G0
 *    Nrun    - number of final iterations with the fixed nonlinearity G0
 *    output  - output file with the summary of final values of all physical 
 *              quantities
 *    initout - output file with the initial wave function
 *    Npasout - output file with the wave function obtained after the 
 *              subsequent Npas iterations, with the fixed nonlinearity G0
 *    Nrunout - output file with the final wave function obtained after the 
 *              final Nrun iterations
 *    outstpr - discretization step in the r-direction used to save wave 
 *              functions
 */

#include "imagtimesph.h"

int main(int argc, char **argv) {
   FILE *out;
   FILE *file;
   long cnti;
   double norm, rms, mu, en;
   double *psi;
   double *cbeta;
   double *dpsir;
   double *tmpri, *tmprj;
   
   if((argc != 3) || (strcmp(*(argv + 1), "-p") != 0)) {
      fprintf(stderr, "Usage: %s -p <parameterfile> \n", *argv);
      exit(EXIT_FAILURE);
   }

   if(! cfg_init(argv[2])) {
      fprintf(stderr, "Wrong input parameter file.\n");
      exit(EXIT_FAILURE);
   }
   
   readpar();
   
   r = alloc_double_vector(Nr);
   r2 = alloc_double_vector(Nr);

   pot = alloc_double_vector(Nr);
   psi = alloc_double_vector(Nr);
   
   dpsir = alloc_double_vector(Nr);
   
   calphar = alloc_double_vector(Nr - 1);
   cbeta =  alloc_double_vector(Nr - 1);
   cgammar = alloc_double_vector(Nr - 1);
   
   tmpri = alloc_double_vector(Nr);
   tmprj = alloc_double_vector(Nr);
   
   if(output != NULL) out = fopen(output, "w");
   else out = stdout;

   fprintf(out, "OPTION = %d\n", opt);
   fprintf(out, "NR = %12li\n", Nr);
   fprintf(out, "NPAS = %10li   NRUN = %10li\n", Npas, Nrun);
   fprintf(out, "DR = %8le\n", dr);
   fprintf(out, "DT = %8le\n", dt);
   fprintf(out, "G0 = %8le\n\n", G0);
   fprintf(out, "        %12s   %12s   %12s   %12s   %12s\n", "norm", "mu", "en", "rms", "psi(0)");
   fflush(out);
   
   G = 0.;
   
   init(psi);
   gencoef();
   calcnorm(&norm, psi, tmpri);
   calcmuen(&mu, &en, psi, dpsir, tmpri, tmprj);
   calcrms(&rms, psi, tmpri);
   fprintf(out, "INIT    %8le   %8le   %8le   %8le   %8le\n", norm, mu / par, en / par, rms, psi[1]/r[1]);
   fflush(out);
   if(initout != NULL) {
      file = fopen(initout, "w");
      fprintf(file, "%8le %8le\n", r[0], psi[1]/r[1]);
      for(cnti = 1; cnti < Nr; cnti += outstpr)
         fprintf(file, "%8le %8le\n", r[cnti], psi[cnti]/r[cnti]);
      fclose(file);
   }
   
   G = par * G0;
   
   for(cnti = 0; cnti < Npas; cnti ++) {
      calcnu(psi);
      calclur(psi, cbeta);
      calcnorm(&norm, psi, tmpri);
   }
   calcmuen(&mu, &en, psi, dpsir, tmpri, tmprj);
   calcrms(&rms, psi, tmpri);
   fprintf(out, "NPAS    %8le   %8le   %8le   %8le   %8le\n", norm, mu / par, en / par, rms, psi[1]/r[1]);
   fflush(out);
   if(Npasout != NULL) {
      file = fopen(Npasout, "w");
      fprintf(file, "%8le %8le\n", r[0], psi[1]/r[1]);
      for(cnti = 1; cnti < Nr; cnti += outstpr)
         fprintf(file, "%8le %8le\n", r[cnti], psi[cnti]/r[cnti]);
      fclose(file);
   }
   
   for(cnti = 0; cnti < Nrun; cnti ++) {
      calcnu(psi);
      calclur(psi, cbeta);
      calcnorm(&norm, psi, tmpri);
   }
   calcmuen(&mu, &en, psi, dpsir, tmpri, tmprj);
   calcrms(&rms, psi, tmpri);
   fprintf(out, "NRUN    %8le   %8le   %8le   %8le   %8le\n", norm, mu / par, en / par, rms, psi[1]/r[1]);
   fflush(out);
   if(Nrunout != NULL) {
      file = fopen(Nrunout, "w");
      fprintf(file, "%8le %8le\n", r[0], psi[1]/r[1]);
      for(cnti = 1; cnti < Nr; cnti += outstpr)
         fprintf(file, "%8le %8le\n", r[cnti], psi[cnti]/r[cnti]);
      fclose(file);
   }

   if(output != NULL) fclose(out);

   free_double_vector(r);
   free_double_vector(r2);

   free_double_vector(pot);
   free_double_vector(psi);

   free_double_vector(dpsir);

   free_double_vector(calphar);
   free_double_vector(cbeta);
   free_double_vector(cgammar);

   free_double_vector(tmpri);
   free_double_vector(tmprj);

   return(EXIT_SUCCESS);
}

/**
 *    Reading input parameters from the configuration file.
 */
void readpar(void) {
   char *cfg_tmp;
   
   if((cfg_tmp = cfg_read("OPTION")) == NULL) {
      fprintf(stderr, "OPTION is not defined in the configuration file\n");
      exit(EXIT_FAILURE);
   }
   opt = atol(cfg_tmp);
   
   if((cfg_tmp = cfg_read("G0")) == NULL) {
      fprintf(stderr, "G0 is not defined in the configuration file.\n");
      exit(EXIT_FAILURE);
   }
   G0 = atof(cfg_tmp);

   if((cfg_tmp = cfg_read("NR")) == NULL) {
      fprintf(stderr, "NR is not defined in the configuration file.\n");
      exit(EXIT_FAILURE);
   }
   Nr = atol(cfg_tmp);

   if((cfg_tmp = cfg_read("DR")) == NULL) {
      fprintf(stderr, "DR is not defined in the configuration file.\n");
      exit(EXIT_FAILURE);
   }
   dr = atof(cfg_tmp);
   
   if((cfg_tmp = cfg_read("DT")) == NULL) {
      fprintf(stderr, "DT is not defined in the configuration file.\n");
      exit(EXIT_FAILURE);
   }
   dt = atof(cfg_tmp);
   
   if((cfg_tmp = cfg_read("NPAS")) == NULL) {
      fprintf(stderr, "NPAS is not defined in the configuration file.\n");
      exit(EXIT_FAILURE);
   }
   Npas = atol(cfg_tmp);
   
   if((cfg_tmp = cfg_read("NRUN")) == NULL) {
      fprintf(stderr, "NRUN is not defined in the configuration file.\n");
      exit(EXIT_FAILURE);
   }
   Nrun = atol(cfg_tmp);
   
   output = cfg_read("OUTPUT");
   initout = cfg_read("INITOUT");
   Npasout = cfg_read("NPASOUT");
   Nrunout = cfg_read("NRUNOUT");
   
   if((initout != NULL) || (Npasout != NULL) || (Nrunout != NULL)) {
      if((cfg_tmp = cfg_read("OUTSTPR")) == NULL) {
         fprintf(stderr, "OUTSTPR is not defined in the configuration file.\n");
         exit(EXIT_FAILURE);
      }
      outstpr = atol(cfg_tmp);
   }
   
   return;
}

/**
 *    Initialization of the space mesh, the potential, and the initial wave
 *    function.
 *    psi - array with the wave function values
 */
void init(double *psi) {
   long cnti;
   double cpsi1, cpsi2;
   double tmp;
   
   if (opt == 2) par = 2.;
   else par = 1.;
   
   Nr2 = Nr / 2;
   dr2 = dr * dr;
   
   pi = 4. * atan(1.);
   cpsi1 = sqrt(pi * sqrt(pi));
   cpsi2 = cpsi1 * sqrt(2. * sqrt(2.));
   
   for(cnti = 0; cnti < Nr; cnti ++) {
      r[cnti] = cnti * dr;
      r2[cnti] = r[cnti] * r[cnti];
      if(opt == 3) {
         pot[cnti] = 0.25 * r2[cnti];
         tmp = exp(- 0.25 * r2[cnti]);
         psi[cnti] = r[cnti] * tmp / cpsi2;
      } else {
         pot[cnti] = r2[cnti];
         tmp = exp(- 0.5 * r2[cnti]);
         psi[cnti] = r[cnti] * tmp / cpsi1;
      }
   }
   
   return;
}

/**
 *    Crank-Nicolson scheme coefficients generation.
 */
void gencoef(void) {
   long cnti;
   
   Ar0 = 1. + dt / dr2;
   
   Ar0r = 1. - dt / dr2;
   
   Ar = - 0.5 * dt / dr2;
   
   calphar[Nr - 2] = 0.;
   cgammar[Nr - 2] = - 1. / Ar0;
   for (cnti = Nr - 2; cnti > 0; cnti --) {
      calphar[cnti - 1] = Ar * cgammar[cnti];
      cgammar[cnti - 1] = - 1. / (Ar0 + Ar * calphar[cnti - 1]);
   }
   
   return;
}

/**
 *    Calculation of the wave function norm and normalization.
 *    norm - wave function norm
 *    psi  - array with the wave function values
 *    tmpr - temporary array
 */
void calcnorm(double *norm, double *psi, double *tmpr) {
   long cnti;
   
   for(cnti = 0; cnti < Nr; cnti ++) {
      tmpr[cnti] = 4 * pi * psi[cnti] * psi[cnti];
   }
   
   *norm = sqrt(simpint(dr, tmpr, Nr));
   
   for(cnti = 0; cnti < Nr; cnti ++) {
      psi[cnti] /= *norm;
   }
   
   return;
}

/**
 *    Calculation of the chemical potential and energy.
 *    mu    - chemical potential
 *    en    - energy
 *    psi   - array with the wave function values
 *    dpsir - temporary array
 *    tmpri - temporary array
 *    tmprj - temporary array
 */
void calcmuen(double *mu, double *en, double *psi, double *dpsir, double *tmpri, double *tmprj) {
   long cnti;
   double psi2, psi2lin, dpsi2;
   
   diff(dr, psi, dpsir, Nr);
   
   tmpri[0] = dpsir[1] * dpsir[1];
   tmprj[0] = tmpri[0];
   for(cnti = 1; cnti < Nr; cnti ++) {
      psi2 = psi[cnti] * psi[cnti];
      psi2lin = psi2 / r2[cnti] * G;
      dpsi2 = dpsir[cnti] * dpsir[cnti];
      tmpri[cnti] = (pot[cnti] + psi2lin) * psi2 + dpsi2;
      tmprj[cnti] = (pot[cnti] + 0.5 * psi2lin) * psi2 + dpsi2;
   }

   *mu = 4. * pi * simpint(dr, tmpri, Nr);
   *en = 4. * pi * simpint(dr, tmprj, Nr);
   
   return;
}

/**
 *    Calculation of the root mean square radius.
 *    rms  - root mean square radius
 *    psi  - array with the wave function values
 *    tmpr - temporary array
 */
void calcrms(double *rms, double *psi, double *tmpr) {
   long cnti;
   double psi2;
   
   for(cnti = 0; cnti < Nr; cnti ++) {
      psi2 = psi[cnti] * psi[cnti];
      tmpr[cnti] = 4. * pi *r2[cnti] * psi2;
   }
   
   *rms = sqrt(simpint(dr, tmpr, Nr));
   
   return;
}

/**
 *    Time propagation with respect to H1 (part of the Hamiltonian without spatial
 *    derivatives).
 *    psi - array with the wave function values
 */
void calcnu(double *psi) {
   long cnti;
   double psi2, psi2lin, tmp;
   
   psi[0] = 0;
   for(cnti = 1; cnti < Nr; cnti ++) {
      psi2 = psi[cnti] * psi[cnti];
      psi2lin = G * psi2 / r2[cnti];
      tmp = dt * (pot[cnti] + psi2lin);
      psi[cnti] *= exp(- tmp);
   }
   
   return;
}

/**
 *    Time propagation with respect to H2 (r-part of the Laplacian).
 *    psi   - array with the wave function values
 *    cbeta - Crank-Nicolson scheme coefficients
 */
void calclur(double *psi, double *cbeta) {
   long cnti;
   double c;
   
   cbeta[Nr - 2] = psi[Nr - 1];
   for (cnti = Nr - 2; cnti > 0; cnti --) {
      c = - Ar * psi[cnti + 1] + Ar0r * psi[cnti] - Ar * psi[cnti - 1];
      cbeta[cnti - 1] =  cgammar[cnti] * (Ar * cbeta[cnti] - c);
   }
   psi[0] = 0.;
   for (cnti = 0; cnti < Nr - 1; cnti ++) {
      psi[cnti + 1] = calphar[cnti] * psi[cnti] + cbeta[cnti];
   }
   
   return;
}


==> GP-SCL-programs/src/imagtimesph/imagtimesph.h <==
/**   
 *    GP-SCL codes are developed by:
 *    
 *    Dusan Vudragovic, Ivana Vidanovic, Antun Balaz
 *    (Institute of Physics Belgrade, Serbia, http://www.scl.rs/)
 *    
 *    Paulsamy Muruganandam
 *    (Bharathidasan University, Tamil Nadu, India)
 *    
 *    Sadhan K. Adhikari
 *    (Sao Paulo State University, Brazil)
 *    
 *    Public use and modification of this code are allowed provided that the
 *    following papers are cited:
 *    P. Muruganandam et al., Comput. Phys. Commun. 180 (2009) 1888;
 *    D. Vudragovic et al., Comput. Phys. Commun. 183 (2012) 2021.
 *    The authors would be grateful for all information and/or comments
 *    regarding the use of the code.
 */

#include <stdio.h>
#include <stdlib.h>
#include <string.h>
#include <math.h>

char *output, *initout, *Npasout, *Nrunout;
long outstpr;

int opt;
long Nr;
long Nr2;
long Npas, Nrun;
double dr;
double dr2;
double dt;
double G0, G;
double par;
double pi;

double *r;
double *r2;
double *pot;

double Ar0, Ar0r, Ar;
double *calphar;
double *cgammar;

void readpar(void);
void init(double *);
void gencoef(void);
void calcnorm(double *, double *, double *);
void calcmuen(double *, double *, double *, double *, double *, double *);
void calcrms(double *, double *, double *);
void calcnu(double *);
void calclur(double *, double *);

extern double simpint(double, double *, long);
extern void diff(double, double *, double *, long);

extern double *alloc_double_vector(long);
extern void free_double_vector(double *);

extern int cfg_init(char *);
extern char *cfg_read(char *);


==> GP-SCL-programs/src/realtime1d/realtime1d.c <==
/**   
 *    GP-SCL codes are developed by:
 *    
 *    Dusan Vudragovic, Ivana Vidanovic, Antun Balaz
 *    (Institute of Physics Belgrade, Serbia, http://www.scl.rs/)
 *    
 *    Paulsamy Muruganandam
 *    (Bharathidasan University, Tamil Nadu, India)
 *    
 *    Sadhan K. Adhikari
 *    (Sao Paulo State University, Brazil)
 *    
 *    Public use and modification of this code are allowed provided that the
 *    following papers are cited:
 *    P. Muruganandam et al., Comput. Phys. Commun. 180 (2009) 1888;
 *    D. Vudragovic et al., Comput. Phys. Commun. 183 (2012) 2021.
 *    The authors would be grateful for all information and/or comments
 *    regarding the use of the code.
 *    
 *    This program solves the time-dependent Gross–Pitaevskii nonlinear
 *    partial differential equation in one space dimension in a trap using the
 *    real-time propagation. The Gross–Pitaevskii equation describes the
 *    properties of a dilute trapped Bose–Einstein condensate. The equation is
 *    solved using the split-step Crank–Nicolson method by discretizing space
 *    and time. The discretized equation is then propagated in real time over
 *    small time steps.
 *    
 *    Description of variables used in the code:
 *    
 *    opt     - decides which rescaling of GP equation will be used
 *    par     - parameter for rescaling of GP equation
 *    psi     - array with the wave function values
 *    pot     - array with the values of the potential
 *    G0      - final nonlinearity
 *    Gpar    - coefficient that multiplies nonlinear term in non-stationary
 *              problem during final Nrun iterations
 *    norm    - wave function norm
 *    rms     - root mean square radius
 *    mu      - chemical potential
 *    en      - energy
 *    Nx      - number of discretization points in the x-direction
 *    x       - array with the space mesh values in the x-direction
 *    dx      - spatial discretization step in the x-direction
 *    dt      - time discretization step
 *    Nstp    - number of subsequent iterations with fixed nonlinearity G0
 *    Npas    - number of subsequent iterations with the fixed nonlinearity G0
 *    Nrun    - number of final iterations with the fixed nonlinearity G0
 *    output  - output file with the summary of final values of all physical
 *              quantities
 *    initout - output file with the initial wave function
 *    Nstpout - output file with the wave function obtained after the first
 *              Nstp iterations
 *    Npasout - output file with the wave function obtained after the
 *              subsequent Npas iterations, with the fixed nonlinearity G0
 *    Nrunout - output file with the final wave function obtained after the
 *              final Nrun iterations
 *    rmsout  - output file with the time dependence of RMS during the final
 *              Nrun iterations
 *    outstpx - discretization step in the x-direction used to save wave
 *              functions
 *    outstpt - time discretization step used to save RMS of the wave function
 */

#include "realtime1d.h"

int main(int argc, char **argv) {
   FILE *out;
   FILE *file;
   long cnti;
   double norm, rms, mu, en;
   double complex *psi;
   double complex *cbeta;
   double *dpsix;
   double *tmpxi, *tmpxj;
   
   if((argc != 3) || (strcmp(*(argv + 1), "-p") != 0)) {
      fprintf(stderr, "Usage: %s -p <parameterfile> \n", *argv);
      exit(EXIT_FAILURE);
   }

   if(! cfg_init(argv[2])) {
      fprintf(stderr, "Wrong input parameter file.\n");
      exit(EXIT_FAILURE);
   }
   
   readpar();
   
   x = alloc_double_vector(Nx);
   x2 = alloc_double_vector(Nx);

   pot = alloc_double_vector(Nx);
   psi = alloc_complex_vector(Nx);
   
   dpsix = alloc_double_vector(Nx);
   
   calphax = alloc_complex_vector(Nx - 1);
   cbeta =  alloc_complex_vector(Nx - 1);
   cgammax = alloc_complex_vector(Nx - 1);
   
   tmpxi = alloc_double_vector(Nx);
   tmpxj = alloc_double_vector(Nx);
   
   if(output != NULL) out = fopen(output, "w");
   else out = stdout;

   fprintf(out, "OPTION = %d\n", opt);
   fprintf(out, "NX = %12li\n", Nx);
   fprintf(out, "NSTP = %10li   NPAS = %10li   NRUN = %10li\n", Nstp, Npas, Nrun);
   fprintf(out, "DX = %8le\n", dx);
   fprintf(out, "DT = %8le\n", dt);
   fprintf(out, "G0 = %8le\n\n", G0);
   fprintf(out, "        %12s   %12s   %12s   %12s   %12s\n", "norm", "mu", "en", "rms", "psi(0)");
   fflush(out);
   
   G = 0.;
   
   init(psi);
   gencoef();
   calcnorm(&norm, psi, tmpxi);
   calcmuen(&mu, &en, psi, dpsix, tmpxi, tmpxj);
   calcrms(&rms, psi, tmpxi);
   fprintf(out, "INIT    %8le   %8le   %8le   %8le   %8le\n", norm, mu / par, en / par, rms, cabs(psi[Nx2]));
   fflush(out);
   if(initout != NULL) {
      file = fopen(initout, "w");
      for(cnti = 0; cnti < Nx; cnti += outstpx)
         fprintf(file, "%8le %8le\n", x[cnti], cabs(psi[cnti]));
      fclose(file);
   }
   
   for(cnti = 0; cnti < Nstp; cnti ++) {
      G += par * G0 / Nstp;
      calcnu(psi);
      calclux(psi, cbeta);
   }
   calcnorm(&norm, psi, tmpxi);
   calcmuen(&mu, &en, psi, dpsix, tmpxi, tmpxj);
   calcrms(&rms, psi, tmpxi);
   fprintf(out, "NSTP    %8le   %8le   %8le   %8le   %8le\n", norm, mu / par, en / par, rms, cabs(psi[Nx2]));
   fflush(out);
   if(Nstpout != NULL) {
      file = fopen(Nstpout, "w");
      for(cnti = 0; cnti < Nx; cnti += outstpx)
         fprintf(file, "%8le %8le\n", x[cnti], cabs(psi[cnti]));
      fclose(file);
   }
   
   for(cnti = 0; cnti < Npas; cnti ++) {
      calcnu(psi);
      calclux(psi, cbeta);
   }
   calcnorm(&norm, psi, tmpxi);
   calcmuen(&mu, &en, psi, dpsix, tmpxi, tmpxj);
   calcrms(&rms, psi, tmpxi);
   fprintf(out, "NPAS    %8le   %8le   %8le   %8le   %8le\n", norm, mu / par, en / par, rms, cabs(psi[Nx2]));
   fflush(out);
   if(Npasout != NULL) {
      file = fopen(Npasout, "w");
      for(cnti = 0; cnti < Nx; cnti += outstpx)
         fprintf(file, "%8le %8le\n", x[cnti], cabs(psi[cnti]));
      fclose(file);
   }
   
   G *= Gpar;
   
   if(rmsout != NULL) file = fopen(rmsout, "w");
   for(cnti = 1; cnti <= Nrun; cnti ++) {
      calcnu(psi);
      calclux(psi, cbeta);
      if((rmsout != NULL) && (cnti % outstpt == 0)) {
         calcrms(&rms, psi, tmpxi);
         fprintf(file, "%8le %8le\n", cnti * dt * par, rms);
         fflush(file);
      }
   }
   if(rmsout != NULL) fclose(file);
   calcnorm(&norm, psi, tmpxi);
   calcmuen(&mu, &en, psi, dpsix, tmpxi, tmpxj);
   calcrms(&rms, psi, tmpxi);
   fprintf(out, "NRUN    %8le   %8le   %8le   %8le   %8le\n", norm, mu / par, en / par, rms, cabs(psi[Nx2]));
   fflush(out);
   if(Nrunout != NULL) {
      file = fopen(Nrunout, "w");
      for(cnti = 0; cnti < Nx; cnti += outstpx)
         fprintf(file, "%8le %8le\n", x[cnti], cabs(psi[cnti]));
      fclose(file);
   }

   if(output != NULL) fclose(out);

   free_double_vector(x);
   free_double_vector(x2);

   free_double_vector(pot);
   free_complex_vector(psi);

   free_double_vector(dpsix);

   free_complex_vector(calphax);
   free_complex_vector(cbeta);
   free_complex_vector(cgammax);

   free_double_vector(tmpxi);
   free_double_vector(tmpxj);

   return(EXIT_SUCCESS);
}

/**
 *    Reading input parameters from the configuration file.
 */
void readpar(void) {
   char *cfg_tmp;
   
   if((cfg_tmp = cfg_read("OPTION")) == NULL) {
      fprintf(stderr, "OPTION is not defined in the configuration file\n");
      exit(EXIT_FAILURE);
   }
   opt = atol(cfg_tmp);
   
   if((cfg_tmp = cfg_read("G0")) == NULL) {
      fprintf(stderr, "G0 is not defined in the configuration file.\n");
      exit(EXIT_FAILURE);
   }
   G0 = atof(cfg_tmp);
   
   if((cfg_tmp = cfg_read("GPAR")) == NULL) {
      fprintf(stderr, "GPAR is not defined in the configuration file.\n");
      exit(EXIT_FAILURE);
   }
   Gpar = atof(cfg_tmp);

   if((cfg_tmp = cfg_read("NX")) == NULL) {
      fprintf(stderr, "NX is not defined in the configuration file.\n");
      exit(EXIT_FAILURE);
   }
   Nx = atol(cfg_tmp);

   if((cfg_tmp = cfg_read("DX")) == NULL) {
      fprintf(stderr, "DX is not defined in the configuration file.\n");
      exit(EXIT_FAILURE);
   }
   dx = atof(cfg_tmp);
   
   if((cfg_tmp = cfg_read("DT")) == NULL) {
      fprintf(stderr, "DT is not defined in the configuration file.\n");
      exit(EXIT_FAILURE);
   }
   dt = atof(cfg_tmp);
   
   if((cfg_tmp = cfg_read("NSTP")) == NULL) {
      fprintf(stderr, "NSTP is not defined in the configuration file.\n");
      exit(EXIT_FAILURE);
   }
   Nstp = atol(cfg_tmp);
   
   if((cfg_tmp = cfg_read("NPAS")) == NULL) {
      fprintf(stderr, "NPAS is not defined in the configuration file.\n");
      exit(EXIT_FAILURE);
   }
   Npas = atol(cfg_tmp);
   
   if((cfg_tmp = cfg_read("NRUN")) == NULL) {
      fprintf(stderr, "NRUN is not defined in the configuration file.\n");
      exit(EXIT_FAILURE);
   }
   Nrun = atol(cfg_tmp);
   
   output = cfg_read("OUTPUT");
   initout = cfg_read("INITOUT");
   rmsout = cfg_read("RMSOUT");
   Nstpout = cfg_read("NSTPOUT");
   Npasout = cfg_read("NPASOUT");
   Nrunout = cfg_read("NRUNOUT");
   
   if((initout != NULL) || (Nstpout != NULL) || (Npasout != NULL) || (Nrunout != NULL)) {
      if((cfg_tmp = cfg_read("OUTSTPX")) == NULL) {
         fprintf(stderr, "OUTSTPX is not defined in the configuration file.\n");
         exit(EXIT_FAILURE);
      }
      outstpx = atol(cfg_tmp);
   }
   
   if(rmsout != NULL) {
      if((cfg_tmp = cfg_read("OUTSTPT")) == NULL) {
         fprintf(stderr, "OUTSTPT is not defined in the configuration file.\n");
         exit(EXIT_FAILURE);
      }
      outstpt = atol(cfg_tmp);
   }
   
   return;
}

/**
 *    Initialization of the space mesh, the potential, and the initial wave
 *    function.
 *    psi - array with the wave function values
 */
void init(double complex *psi) {
   long cnti;
   double pi, cpsi1, cpsi2;
   double tmp;
   
   if (opt == 2) par = 2.;
   else par = 1.;
   
   Nx2 = Nx / 2;
   dx2 = dx * dx;
   
   pi = 4. * atan(1.);
   cpsi1 = sqrt(sqrt(pi));
   cpsi2 = cpsi1 * sqrt(sqrt(2.));
   
   for(cnti = 0; cnti < Nx; cnti ++) {
      x[cnti] = (cnti - Nx2) * dx;
      x2[cnti] = x[cnti] * x[cnti];
      if(opt == 3) {
         pot[cnti] = 0.25 * x2[cnti];
         tmp = exp(- 0.25 * x2[cnti]);
         psi[cnti] = tmp / cpsi2;
      } else {
         pot[cnti] = x2[cnti];
         tmp = exp(- 0.5 * x2[cnti]);
         psi[cnti] = tmp / cpsi1;
      }
   }
   
   return;
}

/**
 *    Crank-Nicolson scheme coefficients generation.
 */
void gencoef(void) {
   long cnti;
   
   Ax0 = 1. + I * dt / dx2;
   
   Ax0r = 1. - I * dt / dx2;
   
   Ax = - 0.5 * I * dt / dx2;
   
   calphax[Nx - 2] = 0.;
   cgammax[Nx - 2] = - 1. / Ax0;
   for (cnti = Nx - 2; cnti > 0; cnti --) {
      calphax[cnti - 1] = Ax * cgammax[cnti];
      cgammax[cnti - 1] = - 1. / (Ax0 + Ax * calphax[cnti - 1]);
   }
   
   return;
}

/**
 *    Calculation of the wave function norm and normalization.
 *    norm - wave function norm
 *    psi  - array with the wave function values
 *    tmpx - temporary array
 */
void calcnorm(double *norm, double complex *psi, double *tmpx) {
   long cnti;
   
   for(cnti = 0; cnti < Nx; cnti ++) {
      tmpx[cnti] = cabs(psi[cnti]);
      tmpx[cnti] *= tmpx[cnti];
   }
   
   *norm = sqrt(simpint(dx, tmpx, Nx));
   
   for(cnti = 0; cnti < Nx; cnti ++) {
      psi[cnti] /= *norm;
   }
   
   return;
}

/**
 *    Calculation of the chemical potential and energy.
 *    mu    - chemical potential
 *    en    - energy
 *    psi   - array with the wave function values
 *    dpsix - temporary array
 *    tmpxi - temporary array
 *    tmpxj - temporary array
 */
void calcmuen(double *mu, double *en, double complex *psi, double *dpsix, double *tmpxi, double *tmpxj) {
   long cnti;
   double psi2, psi2lin, dpsi2;
   
   for(cnti = 0; cnti < Nx; cnti ++) {
      tmpxi[cnti] = cabs(psi[cnti]);
   }
   
   diff(dx, tmpxi, dpsix, Nx);
   
   for(cnti = 0; cnti < Nx; cnti ++) {
      psi2 = cabs(psi[cnti]);
      psi2 *= psi2;
      psi2lin = psi2 * G;
      dpsi2 = dpsix[cnti] * dpsix[cnti];
      tmpxi[cnti] = (pot[cnti] + psi2lin) * psi2 + dpsi2;
      tmpxj[cnti] = (pot[cnti] + 0.5 * psi2lin) * psi2 + dpsi2;
   }

   *mu = simpint(dx, tmpxi, Nx);
   *en = simpint(dx, tmpxj, Nx);
   
   return;
}

/**
 *    Calculation of the root mean square radius.
 *    rms  - root mean square radius
 *    psi  - array with the wave function values
 *    tmpx - temporary array
 */
void calcrms(double *rms, double complex *psi, double *tmpx) {
   long cnti;
   double psi2;
   
   for(cnti = 0; cnti < Nx; cnti ++) {
      psi2 = cabs(psi[cnti]);
      psi2 *= psi2;
      tmpx[cnti] = x2[cnti] * psi2;
   }
   
   *rms = sqrt(simpint(dx, tmpx, Nx));
   
   return;
}

/**
 *    Time propagation with respect to H1 (part of the Hamiltonian without spatial
 *    derivatives).
 *    psi - array with the wave function values
 */
void calcnu(double complex *psi) {
   long cnti;
   double psi2, psi2lin, tmp;
   
   for(cnti = 0; cnti < Nx; cnti ++) {
      psi2 = cabs(psi[cnti]);
      psi2 *= psi2;
      psi2lin = psi2 * G;
      tmp = dt * (pot[cnti] + psi2lin);
      psi[cnti] *= cexp(- I * tmp);
   }
   
   return;
}

/**
 *    Time propagation with respect to H2 (x-part of the Laplacian).
 *    psi   - array with the wave function values
 *    cbeta - Crank-Nicolson scheme coefficients
 */
void calclux(double complex *psi, double complex *cbeta) {
   long cnti;
   double complex c;
   
   cbeta[Nx - 2] = psi[Nx - 1];
   for (cnti = Nx - 2; cnti > 0; cnti --) {
      c = - Ax * psi[cnti + 1] + Ax0r * psi[cnti] - Ax * psi[cnti - 1];
      cbeta[cnti - 1] =  cgammax[cnti] * (Ax * cbeta[cnti] - c);
   }
   psi[0] = 0.;
   for (cnti = 0; cnti < Nx - 2; cnti ++) {
      psi[cnti + 1] = calphax[cnti] * psi[cnti] + cbeta[cnti];
   }
   psi[Nx - 1] = 0.;
   
   return;
}


==> GP-SCL-programs/src/realtime1d/realtime1d.h <==
/**   
 *    GP-SCL codes are developed by:
 *    
 *    Dusan Vudragovic, Ivana Vidanovic, Antun Balaz
 *    (Institute of Physics Belgrade, Serbia, http://www.scl.rs/)
 *    
 *    Paulsamy Muruganandam
 *    (Bharathidasan University, Tamil Nadu, India)
 *    
 *    Sadhan K. Adhikari
 *    (Sao Paulo State University, Brazil)
 *    
 *    Public use and modification of this code are allowed provided that the
 *    following papers are cited:
 *    P. Muruganandam et al., Comput. Phys. Commun. 180 (2009) 1888;
 *    D. Vudragovic et al., Comput. Phys. Commun. 183 (2012) 2021.
 *    The authors would be grateful for all information and/or comments
 *    regarding the use of the code.
 */

#include <stdio.h>
#include <stdlib.h>
#include <string.h>
#include <math.h>
#include <complex.h>

char *output, *initout, *rmsout, *Nstpout, *Npasout, *Nrunout;
long outstpx, outstpt;

int opt;
long Nx;
long Nx2;
long Nstp, Npas, Nrun;
double dx;
double dx2;
double dt;
double G0, Gpar, G;
double par;

double *x;
double *x2;
double *pot;

double complex Ax0, Ax0r, Ax;
double complex *calphax;
double complex *cgammax;

void readpar(void);
void init(double complex *);
void gencoef(void);
void calcnorm(double *, double complex *, double *);
void calcmuen(double *, double *, double complex *, double *, double *, double *);
void calcrms(double *, double complex *, double *);
void calcnu(double complex *);
void calclux(double complex *, double complex *);

extern double simpint(double, double *, long);
extern void diff(double, double *, double *, long);

extern double *alloc_double_vector(long);
extern void free_double_vector(double *);
extern double complex *alloc_complex_vector(long);
extern void free_complex_vector(double complex *);

extern int cfg_init(char *);
extern char *cfg_read(char *);


==> GP-SCL-programs/src/realtime2d-th/realtime2d-th.c <==
/**   
 *    GP-SCL codes are developed by:
 *    
 *    Dusan Vudragovic, Ivana Vidanovic, Antun Balaz
 *    (Institute of Physics Belgrade, Serbia, http://www.scl.rs/)
 *    
 *    Paulsamy Muruganandam
 *    (Bharathidasan University, Tamil Nadu, India)
 *    
 *    Sadhan K. Adhikari
 *    (Sao Paulo State University, Brazil)
 *    
 *    Public use and modification of this code are allowed provided that the
 *    following papers are cited:
 *    P. Muruganandam et al., Comput. Phys. Commun. 180 (2009) 1888;
 *    D. Vudragovic et al., Comput. Phys. Commun. 183 (2012) 2021.
 *    The authors would be grateful for all information and/or comments
 *    regarding the use of the code.
 *    
 *    This program solves the time-dependent Gross–Pitaevskii nonlinear
 *    partial differential equation in two space dimensions in a trap using
 *    the real-time propagation. The Gross–Pitaevskii equation describes the
 *    properties of a dilute trapped Bose–Einstein condensate. The equation is
 *    solved using the split-step Crank–Nicolson method by discretizing space
 *    and time. The discretized equation is then propagated in real time over
 *    small time steps.
 *    
 *    Description of variables used in the code:
 *    
 *    opt     - decides which rescaling of GP equation will be used
 *    par     - parameter for rescaling of GP equation
 *    psi     - array with the wave function values
 *    pot     - array with the values of the potential
 *    G0      - final nonlinearity
 *    Gpar    - coefficient that multiplies nonlinear term in non-stationary
 *              problem during final Nrun iterations
 *    norm    - wave function norm
 *    rms     - root mean square radius
 *    mu      - chemical potential
 *    en      - energy
 *    Nx      - number of discretization points in the x-direction
 *    Ny      - number of discretization points in the y-direction
 *    x       - array with the space mesh values in the x-direction
 *    y       - array with the space mesh values in the y-direction
 *    dx      - spatial discretization step in the x-direction
 *    dy      - spatial discretization step in the y-direction
 *    dt      - time discretization step
 *    kappa   - kappa coefficient of anisotropy of the trap
 *    Nstp    - number of subsequent iterations with fixed nonlinearity G0
 *    Npas    - number of subsequent iterations with the fixed nonlinearity G0
 *    Nrun    - number of final iterations with the fixed nonlinearity G0
 *    output  - output file with the summary of final values of all physical
 *              quantities
 *    initout - output file with the initial wave function
 *    Nstpout - output file with the wave function obtained after the first
 *              Nstp iterations
 *    Npasout - output file with the wave function obtained after the
 *              subsequent Npas iterations, with the fixed nonlinearity G0
 *    Nrunout - output file with the final wave function obtained after the
 *              final Nrun iterations
 *    rmsout  - output file with the time dependence of RMS during the final
 *              Nrun iterations
 *    outstpx - discretization step in the x-direction used to save wave
 *              functions
 *    outstpy - discretization step in the y-direction used to save wave
 *              functions
 *    outstpt - time discretization step used to save RMS of the wave function
 */

#include "realtime2d-th.h"

int main(int argc, char **argv) {
   FILE *out;
   FILE *file;
   int nthreads;
   long cnti, cntj;
   double norm, rms, mu, en;
   double complex **psi;
   double complex **cbeta;
   double **dpsix, **dpsiy;
   double **tmpxi, **tmpyi, **tmpxj, **tmpyj;
   
   if((argc != 3) || (strcmp(*(argv + 1), "-p") != 0)) {
      fprintf(stderr, "Usage: %s -p <parameterfile> \n", *argv);
      exit(EXIT_FAILURE);
   }

   if(! cfg_init(argv[2])) {
      fprintf(stderr, "Wrong input parameter file.\n");
      exit(EXIT_FAILURE);
   }
   
   readpar();
   
   #pragma omp parallel
      #pragma omp master
         nthreads = omp_get_num_threads();
   
   x = alloc_double_vector(Nx);
   y = alloc_double_vector(Ny);

   x2 = alloc_double_vector(Nx);
   y2 = alloc_double_vector(Ny);

   pot = alloc_double_matrix(Nx, Ny);
   psi = alloc_complex_matrix(Nx, Ny);
   
   dpsix = alloc_double_matrix(Nx, Ny);
   dpsiy = alloc_double_matrix(Nx, Ny);
   
   calphax = alloc_complex_vector(Nx - 1);
   calphay = alloc_complex_vector(Ny - 1);
   cbeta =  alloc_complex_matrix(nthreads, MAX(Nx, Ny) - 1);
   cgammax = alloc_complex_vector(Nx - 1);
   cgammay = alloc_complex_vector(Ny - 1);
   
   tmpxi = alloc_double_matrix(nthreads, Nx);
   tmpyi = alloc_double_matrix(nthreads, Ny);
   tmpxj = alloc_double_matrix(nthreads, Nx);
   tmpyj = alloc_double_matrix(nthreads, Ny);
   
   if(output != NULL) out = fopen(output, "w");
   else out = stdout;

   fprintf(out, "OPTION = %d\n", opt);
   fprintf(out, "NX = %12li   NY = %12li\n", Nx, Ny);
   fprintf(out, "NSTP = %10li   NPAS = %10li   NRUN = %10li\n", Nstp, Npas, Nrun);
   fprintf(out, "DX = %8le   DY = %8le\n", dx, dy);
   fprintf(out, "DT = %8le\n", dt);
   fprintf(out, "AL = %8le\n", kappa);
   fprintf(out, "G0 = %8le\n\n", G0);
   fprintf(out, "        %12s   %12s   %12s   %12s   %12s\n", "norm", "mu", "en", "rms", "psi(0,0)");
   fflush(out);
   
   G = 0.;
   
   init(psi);
   gencoef();
   calcnorm(&norm, psi, tmpxi, tmpyi);
   calcmuen(&mu, &en, psi, dpsix, dpsiy, tmpxi, tmpyi, tmpxj, tmpyj);
   calcrms(&rms, psi, tmpxi, tmpyi);
   fprintf(out, "INIT    %8le   %8le   %8le   %8le   %8le\n", norm, mu / par, en / par, rms, cabs(psi[Nx2][Ny2]));
   fflush(out);
   if(initout != NULL) {
      file = fopen(initout, "w");
      for(cnti = 0; cnti < Nx; cnti += outstpx) {
         for(cntj = 0; cntj < Ny; cntj += outstpy) {
            fprintf(file, "%8le %8le %8le\n", x[cnti], y[cntj], cabs(psi[cnti][cntj]));
         }
         fprintf(file, "\n");
      }
      fclose(file);
   }
   
   for(cnti = 0; cnti < Nstp; cnti ++) {
      G += par * G0 / Nstp;
      calcnu(psi);
      calclux(psi, cbeta);
      calcluy(psi, cbeta);
   }
   calcnorm(&norm, psi, tmpxi, tmpyi);
   calcmuen(&mu, &en, psi, dpsix, dpsiy, tmpxi, tmpyi, tmpxj, tmpyj);
   calcrms(&rms, psi, tmpxi, tmpyi);
   fprintf(out, "NSTP    %8le   %8le   %8le   %8le   %8le\n", norm, mu / par, en / par, rms, cabs(psi[Nx2][Ny2]));
   fflush(out);
   if(Nstpout != NULL) {
      file = fopen(Nstpout, "w");
      for(cnti = 0; cnti < Nx; cnti += outstpx) {
         for(cntj = 0; cntj < Ny; cntj += outstpy) {
            fprintf(file, "%8le %8le %8le\n", x[cnti], y[cntj], cabs(psi[cnti][cntj]));
         }
         fprintf(file, "\n");
      }
      fclose(file);
   }
   
   for(cnti = 0; cnti < Npas; cnti ++) {
      calcnu(psi);
      calclux(psi, cbeta);
      calcluy(psi, cbeta);
   }
   calcnorm(&norm, psi, tmpxi, tmpyi);
   calcmuen(&mu, &en, psi, dpsix, dpsiy, tmpxi, tmpyi, tmpxj, tmpyj);
   calcrms(&rms, psi, tmpxi, tmpyi);
   fprintf(out, "NPAS    %8le   %8le   %8le   %8le   %8le\n", norm, mu / par, en / par, rms, cabs(psi[Nx2][Ny2]));
   fflush(out);
   if(Npasout != NULL) {
      file = fopen(Npasout, "w");
      for(cnti = 0; cnti < Nx; cnti += outstpx) {
         for(cntj = 0; cntj < Ny; cntj += outstpy) {
            fprintf(file, "%8le %8le %8le\n", x[cnti], y[cntj], cabs(psi[cnti][cntj]));
         }
         fprintf(file, "\n");
      }
      fclose(file);
   }
   
   G *= Gpar;
   
   if(rmsout != NULL) file = fopen(rmsout, "w");
   for(cnti = 1; cnti <= Nrun; cnti ++) {
      calcnu(psi);
      calclux(psi, cbeta);
      calcluy(psi, cbeta);
      if((rmsout != NULL) && (cnti % outstpt == 0)) {
         calcrms(&rms, psi, tmpxi, tmpyi);
         fprintf(file, "%8le %8le\n", cnti * dt * par, rms);
         fflush(file);
      }
   }
   if(rmsout != NULL) fclose(file);
   calcnorm(&norm, psi, tmpxi, tmpyi);
   calcmuen(&mu, &en, psi, dpsix, dpsiy, tmpxi, tmpyi, tmpxj, tmpyj);
   calcrms(&rms, psi, tmpxi, tmpyi);
   fprintf(out, "NRUN    %8le   %8le   %8le   %8le   %8le\n", norm, mu / par, en / par, rms, cabs(psi[Nx2][Ny2]));
   fflush(out);
   if(Nrunout != NULL) {
      file = fopen(Nrunout, "w");
      for(cnti = 0; cnti < Nx; cnti += outstpx) {
         for(cntj = 0; cntj < Ny; cntj += outstpy) {
            fprintf(file, "%8le %8le %8le\n", x[cnti], y[cntj], cabs(psi[cnti][cntj]));
         }
         fprintf(file, "\n");
      }
      fclose(file);
   }

   if(output != NULL) fclose(out);

   free_double_vector(x);
   free_double_vector(y);

   free_double_vector(x2);
   free_double_vector(y2);

   free_double_matrix(pot);
   free_complex_matrix(psi);

   free_double_matrix(dpsix);
   free_double_matrix(dpsiy);

   free_complex_vector(calphax);
   free_complex_vector(calphay);
   free_complex_matrix(cbeta);
   free_complex_vector(cgammax);
   free_complex_vector(cgammay);

   free_double_matrix(tmpxi);
   free_double_matrix(tmpyi);
   free_double_matrix(tmpxj);
   free_double_matrix(tmpyj);

   return(EXIT_SUCCESS);
}

/**
 *    Reading input parameters from the configuration file.
 */
void readpar(void) {
   char *cfg_tmp;
   
   if((cfg_tmp = cfg_read("OPTION")) == NULL) {
      fprintf(stderr, "OPTION is not defined in the configuration file\n");
      exit(EXIT_FAILURE);
   }
   opt = atol(cfg_tmp);
   
   if((cfg_tmp = cfg_read("G0")) == NULL) {
      fprintf(stderr, "G0 is not defined in the configuration file.\n");
      exit(EXIT_FAILURE);
   }
   G0 = atof(cfg_tmp);
   
   if((cfg_tmp = cfg_read("GPAR")) == NULL) {
      fprintf(stderr, "GPAR is not defined in the configuration file.\n");
      exit(EXIT_FAILURE);
   }
   Gpar = atof(cfg_tmp);

   if((cfg_tmp = cfg_read("NX")) == NULL) {
      fprintf(stderr, "NX is not defined in the configuration file.\n");
      exit(EXIT_FAILURE);
   }
   Nx = atol(cfg_tmp);

   if((cfg_tmp = cfg_read("NY")) == NULL) {
      fprintf(stderr, "NY is not defined in the configuration file.\n");
      exit(EXIT_FAILURE);
   }
   Ny = atol(cfg_tmp);

   if((cfg_tmp = cfg_read("DX")) == NULL) {
      fprintf(stderr, "DX is not defined in the configuration file.\n");
      exit(EXIT_FAILURE);
   }
   dx = atof(cfg_tmp);

   if((cfg_tmp = cfg_read("DY")) == NULL) {
      fprintf(stderr, "DY is not defined in the configuration file.\n");
      exit(EXIT_FAILURE);
   }
   dy = atof(cfg_tmp);
   
   if((cfg_tmp = cfg_read("DT")) == NULL) {
      fprintf(stderr, "DT is not defined in the configuration file.\n");
      exit(EXIT_FAILURE);
   }
   dt = atof(cfg_tmp);
   
   if((cfg_tmp = cfg_read("AL")) == NULL) {
      fprintf(stderr, "AL is not defined in the configuration file.\n");
      exit(EXIT_FAILURE);
   }
   kappa = atof(cfg_tmp);
   
   if((cfg_tmp = cfg_read("NSTP")) == NULL) {
      fprintf(stderr, "NSTP is not defined in the configuration file.\n");
      exit(EXIT_FAILURE);
   }
   Nstp = atol(cfg_tmp);
   
   if((cfg_tmp = cfg_read("NPAS")) == NULL) {
      fprintf(stderr, "NPAS is not defined in the configuration file.\n");
      exit(EXIT_FAILURE);
   }
   Npas = atol(cfg_tmp);
   
   if((cfg_tmp = cfg_read("NRUN")) == NULL) {
      fprintf(stderr, "NRUN is not defined in the configuration file.\n");
      exit(EXIT_FAILURE);
   }
   Nrun = atol(cfg_tmp);
   
   output = cfg_read("OUTPUT");
   initout = cfg_read("INITOUT");
   rmsout = cfg_read("RMSOUT");
   Nstpout = cfg_read("NSTPOUT");
   Npasout = cfg_read("NPASOUT");
   Nrunout = cfg_read("NRUNOUT");
   
   if((initout != NULL) || (Nstpout != NULL) || (Npasout != NULL) || (Nrunout != NULL)) {
      if((cfg_tmp = cfg_read("OUTSTPX")) == NULL) {
         fprintf(stderr, "OUTSTPX is not defined in the configuration file.\n");
         exit(EXIT_FAILURE);
      }
      outstpx = atol(cfg_tmp);
      
      if((cfg_tmp = cfg_read("OUTSTPY")) == NULL) {
         fprintf(stderr, "OUTSTPY is not defined in the configuration file.\n");
         exit(EXIT_FAILURE);
      }
      outstpy = atol(cfg_tmp);
   }
   
   if(rmsout != NULL) {
      if((cfg_tmp = cfg_read("OUTSTPT")) == NULL) {
         fprintf(stderr, "OUTSTPT is not defined in the configuration file.\n");
         exit(EXIT_FAILURE);
      }
      outstpt = atol(cfg_tmp);
   }
   
   return;
}

/**
 *    Initialization of the space mesh, the potential, and the initial wave
 *    function.
 *    psi - array with the wave function values
 */
void init(double complex **psi) {
   long cnti, cntj;
   double kappa2;
   double pi, cpsi1, cpsi2;
   double tmp;
   
   if (opt == 2) par = 2.;
   else par = 1.;
   
   kappa2 = kappa * kappa;
   
   Nx2 = Nx / 2; Ny2 = Ny / 2;
   dx2 = dx * dx; dy2 = dy * dy;
   
   pi = 4. * atan(1.);
   cpsi1 = sqrt(pi * sqrt(1. / kappa));
   cpsi2 = cpsi1 * sqrt(2.);
   
   for(cnti = 0; cnti < Nx; cnti ++) {
      x[cnti] = (cnti - Nx2) * dx;
      x2[cnti] = x[cnti] * x[cnti];
      for(cntj = 0; cntj < Ny; cntj ++) {
         y[cntj] = (cntj - Ny2) * dy;
         y2[cntj] = y[cntj] * y[cntj];
         if(opt == 3) {
            pot[cnti][cntj] = 0.25 * (x2[cnti] + kappa2 * y2[cntj]);
            tmp = exp(- 0.25 * (x2[cnti] + kappa * y2[cntj]));
            psi[cnti][cntj] = tmp / cpsi2;
         } else {
            pot[cnti][cntj] = x2[cnti] + kappa2 * y2[cntj];
            tmp = exp(- 0.5 * (x2[cnti] + kappa * y2[cntj]));
            psi[cnti][cntj] = tmp / cpsi1;
         }
      }
   }
   
   return;
}

/**
 *    Crank-Nicolson scheme coefficients generation.
 */
void gencoef(void) {
   long cnti;
   
   Ax0 = 1. + I * dt / dx2;
   Ay0 = 1. + I * dt / dy2;
   
   Ax0r = 1. - I * dt / dx2;
   Ay0r = 1. - I * dt / dy2;
   
   Ax = - 0.5 * I * dt / dx2;
   Ay = - 0.5 * I * dt / dy2;
   
   calphax[Nx - 2] = 0.;
   cgammax[Nx - 2] = - 1. / Ax0;
   for (cnti = Nx - 2; cnti > 0; cnti --) {
      calphax[cnti - 1] = Ax * cgammax[cnti];
      cgammax[cnti - 1] = - 1. / (Ax0 + Ax * calphax[cnti - 1]);
   }
   
   calphay[Ny - 2] = 0.;
   cgammay[Ny - 2] = - 1. / Ay0;
   for (cnti = Ny - 2; cnti > 0; cnti --) {
      calphay[cnti - 1] = Ay * cgammay[cnti];
      cgammay[cnti - 1] = - 1. / (Ay0 + Ay * calphay[cnti - 1]);
   }
   
   return;
}

/**
 *    Calculation of the wave function norm and normalization.
 *    norm - wave function norm
 *    psi  - array with the wave function values
 *    tmpx - temporary array
 *    tmpy - temporary array
 */
void calcnorm(double *norm, double complex **psi, double **tmpx, double **tmpy) {
   int threadid;
   long cnti, cntj;
   
   #pragma omp parallel private(threadid, cnti, cntj)
   {
      threadid = omp_get_thread_num();
      
      #pragma omp for
      for(cnti = 0; cnti < Nx; cnti ++) {
         for(cntj = 0; cntj < Ny; cntj ++) {
            tmpy[threadid][cntj] = cabs(psi[cnti][cntj]);
            tmpy[threadid][cntj] *= tmpy[threadid][cntj];
         }
         tmpx[0][cnti] = simpint(dy, tmpy[threadid], Ny);
      }
      #pragma omp barrier
      
      #pragma omp single
      *norm = sqrt(simpint(dx, tmpx[0], Nx));
      
      #pragma omp for
      for(cnti = 0; cnti < Nx; cnti ++) {
         for(cntj = 0; cntj < Ny; cntj ++) {
            psi[cnti][cntj] /= *norm;
         }
      }
   }
   
   return;
}

/**
 *    Calculation of the chemical potential and energy.
 *    mu    - chemical potential
 *    en    - energy
 *    psi   - array with the wave function values
 *    dpsix - temporary array
 *    dpsiy - temporary array
 *    tmpxi - temporary array
 *    tmpyi - temporary array
 *    tmpxj - temporary array
 *    tmpyj - temporary array
 */
void calcmuen(double *mu, double *en, double complex **psi, double **dpsix, double **dpsiy, double **tmpxi, double **tmpyi, double **tmpxj, double **tmpyj) {
   int threadid;
   long cnti, cntj;
   double psi2, psi2lin, dpsi2;
   
   #pragma omp parallel private(threadid, cnti, cntj, psi2, psi2lin, dpsi2)
   {
      threadid = omp_get_thread_num();
      
      #pragma omp for
      for(cntj = 0; cntj < Ny; cntj ++) {
         for(cnti = 0; cnti < Nx; cnti ++) {
            tmpxi[threadid][cnti] = cabs(psi[cnti][cntj]);
         }
         diff(dx, tmpxi[threadid], tmpxj[threadid], Nx);
         for(cnti = 0; cnti < Nx; cnti ++) {
            dpsix[cnti][cntj] = tmpxj[threadid][cnti];
         }
      }
      
      #pragma omp for
      for(cnti = 0; cnti < Nx; cnti ++) {
         for(cntj = 0; cntj < Ny; cntj ++) {
            tmpyi[threadid][cntj] = cabs(psi[cnti][cntj]);
         }
         diff(dy, tmpyi[threadid], tmpyj[threadid], Ny);
         for(cntj = 0; cntj < Ny; cntj ++) {
            dpsiy[cnti][cntj] = tmpyj[threadid][cntj];
         }
      }
      #pragma omp barrier

      #pragma omp for
      for(cnti = 0; cnti < Nx; cnti ++) {
         for(cntj = 0; cntj < Ny; cntj ++) {
            psi2 = cabs(psi[cnti][cntj]);
            psi2 *= psi2;
            psi2lin = psi2 * G;
            dpsi2 = dpsix[cnti][cntj] * dpsix[cnti][cntj] + 
                    dpsiy[cnti][cntj] * dpsiy[cnti][cntj];
            tmpyi[threadid][cntj] = (pot[cnti][cntj] + psi2lin) * psi2 + dpsi2;
            tmpyj[threadid][cntj] = (pot[cnti][cntj] + 0.5 * psi2lin) * psi2 + dpsi2;
         }
         tmpxi[0][cnti] = simpint(dy, tmpyi[threadid], Ny);
         tmpxj[0][cnti] = simpint(dy, tmpyj[threadid], Ny);
      }
   }
   
   *mu = simpint(dx, tmpxi[0], Nx);
   *en = simpint(dx, tmpxj[0], Nx);
   
   return;
}

/**
 *    Calculation of the root mean square radius.
 *    rms  - root mean square radius
 *    psi  - array with the wave function values
 *    tmpx - temporary array
 *    tmpy - temporary array
 */
void calcrms(double *rms, double complex **psi, double **tmpx, double **tmpy) {
   int threadid;
   long cnti, cntj;
   double psi2;
   
   #pragma omp parallel private(threadid, cnti, cntj, psi2)
   {
      threadid = omp_get_thread_num();
      
      #pragma omp for
      for(cnti = 0; cnti < Nx; cnti ++) {
         for(cntj = 0; cntj < Ny; cntj ++) {
            psi2 = cabs(psi[cnti][cntj]);
            psi2 *= psi2;
            tmpy[threadid][cntj] = (x2[cnti] + y2[cntj]) * psi2;
         }
         tmpx[0][cnti] = simpint(dy, tmpy[threadid], Ny);
      }
   }
   
   *rms = sqrt(simpint(dx, tmpx[0], Nx));
   
   return;
}

/**
 *    Time propagation with respect to H1 (part of the Hamiltonian without spatial
 *    derivatives).
 *    psi - array with the wave function values
 */
void calcnu(double complex **psi) {
   long cnti, cntj;
   double psi2, psi2lin, tmp;
   
   #pragma omp parallel for private(cnti, cntj, psi2, psi2lin, tmp)
   for(cnti = 0; cnti < Nx; cnti ++) {
      for(cntj = 0; cntj < Ny; cntj ++) {
         psi2 = cabs(psi[cnti][cntj]);
         psi2 *= psi2;
         psi2lin = psi2 * G;
         tmp = dt * (pot[cnti][cntj] + psi2lin);
         psi[cnti][cntj] *= cexp(- I * tmp);
      }
   }
   
   return;
}

/**
 *    Time propagation with respect to H2 (x-part of the Laplacian).
 *    psi   - array with the wave function values
 *    cbeta - Crank-Nicolson scheme coefficients
 */
void calclux(double complex **psi, double complex **cbeta) {
   int threadid;
   long cnti, cntj;
   double complex c;
   
   #pragma omp parallel private(threadid, cnti, cntj, c)
   {
      threadid = omp_get_thread_num();
      
      #pragma omp for
      for(cntj = 0; cntj < Ny; cntj ++) {
         cbeta[threadid][Nx - 2] = psi[Nx - 1][cntj];
         for (cnti = Nx - 2; cnti > 0; cnti --) {
            c = - Ax * psi[cnti + 1][cntj] + Ax0r * psi[cnti][cntj] - Ax * psi[cnti - 1][cntj];
            cbeta[threadid][cnti - 1] =  cgammax[cnti] * (Ax * cbeta[threadid][cnti] - c);
         }
         psi[0][cntj] = 0.;
         for (cnti = 0; cnti < Nx - 2; cnti ++) {
            psi[cnti + 1][cntj] = calphax[cnti] * psi[cnti][cntj] + cbeta[threadid][cnti];
         }
         psi[Nx - 1][cntj] = 0.;
      }
   }
   
   return;
}

/**
 *    Time propagation with respect to H3 (y-part of the Laplacian).
 *    psi   - array with the wave function values
 *    cbeta - Crank-Nicolson scheme coefficients
 */
void calcluy(double complex **psi, double complex **cbeta) {
   int threadid;
   long cnti, cntj;
   double complex c;
   
   #pragma omp parallel private(threadid, cnti, cntj, c)
   {
      threadid = omp_get_thread_num();
      
      #pragma omp for
      for(cnti = 0; cnti < Nx; cnti ++) {
         cbeta[threadid][Ny - 2] = psi[cnti][Ny - 1];
         for (cntj = Ny - 2; cntj > 0; cntj --) {
            c = - Ay * psi[cnti][cntj + 1] + Ay0r * psi[cnti][cntj] - Ay * psi[cnti][cntj - 1];
            cbeta[threadid][cntj - 1] =  cgammay[cntj] * (Ay * cbeta[threadid][cntj] - c);
         }
         psi[cnti][0] = 0.;
         for (cntj = 0; cntj < Ny - 2; cntj ++) {
            psi[cnti][cntj + 1] = calphay[cntj] * psi[cnti][cntj] + cbeta[threadid][cntj];
         }
         psi[cnti][Ny - 1] = 0.;
      }
   }
   
   return;
}


==> GP-SCL-programs/src/realtime2d-th/realtime2d-th.h <==
/**   
 *    GP-SCL codes are developed by:
 *    
 *    Dusan Vudragovic, Ivana Vidanovic, Antun Balaz
 *    (Institute of Physics Belgrade, Serbia, http://www.scl.rs/)
 *    
 *    Paulsamy Muruganandam
 *    (Bharathidasan University, Tamil Nadu, India)
 *    
 *    Sadhan K. Adhikari
 *    (Sao Paulo State University, Brazil)
 *    
 *    Public use and modification of this code are allowed provided that the
 *    following papers are cited:
 *    P. Muruganandam et al., Comput. Phys. Commun. 180 (2009) 1888;
 *    D. Vudragovic et al., Comput. Phys. Commun. 183 (2012) 2021.
 *    The authors would be grateful for all information and/or comments
 *    regarding the use of the code.
 */

#include <stdio.h>
#include <stdlib.h>
#include <string.h>
#include <math.h>
#include <complex.h>
#include <omp.h>

#define MAX(a, b) (a > b) ? a : b

char *output, *initout, *rmsout, *Nstpout, *Npasout, *Nrunout;
long outstpx, outstpy, outstpt;

int opt;
long Nx, Ny;
long Nx2, Ny2;
long Nstp, Npas, Nrun;
double dx, dy;
double dx2, dy2;
double dt;
double G0, Gpar, G;
double kappa;
double par;

double *x, *y;
double *x2, *y2;
double **pot;

double complex Ax0, Ay0, Ax0r, Ay0r, Ax, Ay;
double complex *calphax, *calphay;
double complex *cgammax, *cgammay;

void readpar(void);
void init(double complex **);
void gencoef(void);
void calcnorm(double *, double complex **, double **, double **);
void calcmuen(double *, double *, double complex **, double **, double **, double **, double **, double **, double **);
void calcrms(double *, double complex **, double **, double **);
void calcnu(double complex **);
void calclux(double complex **, double complex **);
void calcluy(double complex **, double complex **);
void calcluz(double complex **, double complex **);

extern double simpint(double, double *, long);
extern void diff(double, double *, double *, long);

extern double *alloc_double_vector(long);
extern double complex *alloc_complex_vector(long);
extern double **alloc_double_matrix(long, long);
extern double complex **alloc_complex_matrix(long, long);
extern void free_double_vector(double *);
extern void free_complex_vector(double complex *);
extern void free_double_matrix(double **);
extern void free_complex_matrix(double complex **);

extern int cfg_init(char *);
extern char *cfg_read(char *);


==> GP-SCL-programs/src/realtime2d/realtime2d.c <==
/**   
 *    GP-SCL codes are developed by:
 *    
 *    Dusan Vudragovic, Ivana Vidanovic, Antun Balaz
 *    (Institute of Physics Belgrade, Serbia, http://www.scl.rs/)
 *    
 *    Paulsamy Muruganandam
 *    (Bharathidasan University, Tamil Nadu, India)
 *    
 *    Sadhan K. Adhikari
 *    (Sao Paulo State University, Brazil)
 *    
 *    Public use and modification of this code are allowed provided that the
 *    following papers are cited:
 *    P. Muruganandam et al., Comput. Phys. Commun. 180 (2009) 1888;
 *    D. Vudragovic et al., Comput. Phys. Commun. 183 (2012) 2021.
 *    The authors would be grateful for all information and/or comments
 *    regarding the use of the code.
 *    
 *    This program solves the time-dependent Gross–Pitaevskii nonlinear
 *    partial differential equation in two space dimensions in a trap using
 *    the real-time propagation. The Gross–Pitaevskii equation describes the
 *    properties of a dilute trapped Bose–Einstein condensate. The equation is
 *    solved using the split-step Crank–Nicolson method by discretizing space
 *    and time. The discretized equation is then propagated in real time over
 *    small time steps.
 *    
 *    Description of variables used in the code:
 *    
 *    opt     - decides which rescaling of GP equation will be used
 *    par     - parameter for rescaling of GP equation
 *    psi     - array with the wave function values
 *    pot     - array with the values of the potential
 *    G0      - final nonlinearity
 *    Gpar    - coefficient that multiplies nonlinear term in non-stationary
 *              problem during final Nrun iterations
 *    norm    - wave function norm
 *    rms     - root mean square radius
 *    mu      - chemical potential
 *    en      - energy
 *    Nx      - number of discretization points in the x-direction
 *    Ny      - number of discretization points in the y-direction
 *    x       - array with the space mesh values in the x-direction
 *    y       - array with the space mesh values in the y-direction
 *    dx      - spatial discretization step in the x-direction
 *    dy      - spatial discretization step in the y-direction
 *    dt      - time discretization step
 *    kappa   - kappa coefficient of anisotropy of the trap
 *    Nstp    - number of subsequent iterations with fixed nonlinearity G0
 *    Npas    - number of subsequent iterations with the fixed nonlinearity G0
 *    Nrun    - number of final iterations with the fixed nonlinearity G0
 *    output  - output file with the summary of final values of all physical
 *              quantities
 *    initout - output file with the initial wave function
 *    Nstpout - output file with the wave function obtained after the first
 *              Nstp iterations
 *    Npasout - output file with the wave function obtained after the
 *              subsequent Npas iterations, with the fixed nonlinearity G0
 *    Nrunout - output file with the final wave function obtained after the
 *              final Nrun iterations
 *    rmsout  - output file with the time dependence of RMS during the final
 *              Nrun iterations
 *    outstpx - discretization step in the x-direction used to save wave
 *              functions
 *    outstpy - discretization step in the y-direction used to save wave
 *              functions
 *    outstpt - time discretization step used to save RMS of the wave function
 */

#include "realtime2d.h"

int main(int argc, char **argv) {
   FILE *out;
   FILE *file;
   long cnti, cntj;
   double norm, rms, mu, en;
   double complex **psi;
   double complex *cbeta;
   double **dpsix, **dpsiy;
   double *tmpxi, *tmpyi, *tmpxj, *tmpyj;
   
   if((argc != 3) || (strcmp(*(argv + 1), "-p") != 0)) {
      fprintf(stderr, "Usage: %s -p <parameterfile> \n", *argv);
      exit(EXIT_FAILURE);
   }

   if(! cfg_init(argv[2])) {
      fprintf(stderr, "Wrong input parameter file.\n");
      exit(EXIT_FAILURE);
   }
   
   readpar();
   
   x = alloc_double_vector(Nx);
   y = alloc_double_vector(Ny);

   x2 = alloc_double_vector(Nx);
   y2 = alloc_double_vector(Ny);

   pot = alloc_double_matrix(Nx, Ny);
   psi = alloc_complex_matrix(Nx, Ny);
   
   dpsix = alloc_double_matrix(Nx, Ny);
   dpsiy = alloc_double_matrix(Nx, Ny);
   
   calphax = alloc_complex_vector(Nx - 1);
   calphay = alloc_complex_vector(Ny - 1);
   cbeta =  alloc_complex_vector(MAX(Nx, Ny) - 1);
   cgammax = alloc_complex_vector(Nx - 1);
   cgammay = alloc_complex_vector(Ny - 1);
   
   tmpxi = alloc_double_vector(Nx);
   tmpyi = alloc_double_vector(Ny);
   tmpxj = alloc_double_vector(Nx);
   tmpyj = alloc_double_vector(Ny);
   
   if(output != NULL) out = fopen(output, "w");
   else out = stdout;

   fprintf(out, "OPTION = %d\n", opt);
   fprintf(out, "NX = %12li   NY = %12li\n", Nx, Ny);
   fprintf(out, "NSTP = %10li   NPAS = %10li   NRUN = %10li\n", Nstp, Npas, Nrun);
   fprintf(out, "DX = %8le   DY = %8le\n", dx, dy);
   fprintf(out, "DT = %8le\n", dt);
   fprintf(out, "AL = %8le\n", kappa);
   fprintf(out, "G0 = %8le\n\n", G0);
   fprintf(out, "        %12s   %12s   %12s   %12s   %12s\n", "norm", "mu", "en", "rms", "psi(0,0)");
   fflush(out);
   
   G = 0.;
   
   init(psi);
   gencoef();
   calcnorm(&norm, psi, tmpxi, tmpyi);
   calcmuen(&mu, &en, psi, dpsix, dpsiy, tmpxi, tmpyi, tmpxj, tmpyj);
   calcrms(&rms, psi, tmpxi, tmpyi);
   fprintf(out, "INIT    %8le   %8le   %8le   %8le   %8le\n", norm, mu / par, en / par, rms, cabs(psi[Nx2][Ny2]));
   fflush(out);
   if(initout != NULL) {
      file = fopen(initout, "w");
      for(cnti = 0; cnti < Nx; cnti += outstpx) {
         for(cntj = 0; cntj < Ny; cntj += outstpy) {
            fprintf(file, "%8le %8le %8le\n", x[cnti], y[cntj], cabs(psi[cnti][cntj]));
         }
         fprintf(file, "\n");
      }
      fclose(file);
   }
   
   for(cnti = 0; cnti < Nstp; cnti ++) {
      G += par * G0 / Nstp;
      calcnu(psi);
      calclux(psi, cbeta);
      calcluy(psi, cbeta);
   }
   calcnorm(&norm, psi, tmpxi, tmpyi);
   calcmuen(&mu, &en, psi, dpsix, dpsiy, tmpxi, tmpyi, tmpxj, tmpyj);
   calcrms(&rms, psi, tmpxi, tmpyi);
   fprintf(out, "NSTP    %8le   %8le   %8le   %8le   %8le\n", norm, mu / par, en / par, rms, cabs(psi[Nx2][Ny2]));
   fflush(out);
   if(Nstpout != NULL) {
      file = fopen(Nstpout, "w");
      for(cnti = 0; cnti < Nx; cnti += outstpx) {
         for(cntj = 0; cntj < Ny; cntj += outstpy) {
            fprintf(file, "%8le %8le %8le\n", x[cnti], y[cntj], cabs(psi[cnti][cntj]));
         }
         fprintf(file, "\n");
      }
      fclose(file);
   }
   
   for(cnti = 0; cnti < Npas; cnti ++) {
      calcnu(psi);
      calclux(psi, cbeta);
      calcluy(psi, cbeta);
   }
   calcnorm(&norm, psi, tmpxi, tmpyi);
   calcmuen(&mu, &en, psi, dpsix, dpsiy, tmpxi, tmpyi, tmpxj, tmpyj);
   calcrms(&rms, psi, tmpxi, tmpyi);
   fprintf(out, "NPAS    %8le   %8le   %8le   %8le   %8le\n", norm, mu / par, en / par, rms, cabs(psi[Nx2][Ny2]));
   fflush(out);
   if(Npasout != NULL) {
      file = fopen(Npasout, "w");
      for(cnti = 0; cnti < Nx; cnti += outstpx) {
         for(cntj = 0; cntj < Ny; cntj += outstpy) {
            fprintf(file, "%8le %8le %8le\n", x[cnti], y[cntj], cabs(psi[cnti][cntj]));
         }
         fprintf(file, "\n");
      }
      fclose(file);
   }
   
   G *= Gpar;
   
   if(rmsout != NULL) file = fopen(rmsout, "w");
   for(cnti = 1; cnti <= Nrun; cnti ++) {
      calcnu(psi);
      calclux(psi, cbeta);
      calcluy(psi, cbeta);
      if((rmsout != NULL) && (cnti % outstpt == 0)) {
         calcrms(&rms, psi, tmpxi, tmpyi);
         fprintf(file, "%8le %8le\n", cnti * dt * par, rms);
         fflush(file);
      }
   }
   if(rmsout != NULL) fclose(file);
   calcnorm(&norm, psi, tmpxi, tmpyi);
   calcmuen(&mu, &en, psi, dpsix, dpsiy, tmpxi, tmpyi, tmpxj, tmpyj);
   calcrms(&rms, psi, tmpxi, tmpyi);
   fprintf(out, "NRUN    %8le   %8le   %8le   %8le   %8le\n", norm, mu / par, en / par, rms, cabs(psi[Nx2][Ny2]));
   fflush(out);
   if(Nrunout != NULL) {
      file = fopen(Nrunout, "w");
      for(cnti = 0; cnti < Nx; cnti += outstpx) {
         for(cntj = 0; cntj < Ny; cntj += outstpy) {
            fprintf(file, "%8le %8le %8le\n", x[cnti], y[cntj], cabs(psi[cnti][cntj]));
         }
         fprintf(file, "\n");
      }
      fclose(file);
   }

   if(output != NULL) fclose(out);

   free_double_vector(x);
   free_double_vector(y);

   free_double_vector(x2);
   free_double_vector(y2);

   free_double_matrix(pot);
   free_complex_matrix(psi);

   free_double_matrix(dpsix);
   free_double_matrix(dpsiy);

   free_complex_vector(calphax);
   free_complex_vector(calphay);
   free_complex_vector(cbeta);
   free_complex_vector(cgammax);
   free_complex_vector(cgammay);

   free_double_vector(tmpxi);
   free_double_vector(tmpyi);
   free_double_vector(tmpxj);
   free_double_vector(tmpyj);

   return(EXIT_SUCCESS);
}

/**
 *    Reading input parameters from the configuration file.
 */
void readpar(void) {
   char *cfg_tmp;
   
   if((cfg_tmp = cfg_read("OPTION")) == NULL) {
      fprintf(stderr, "OPTION is not defined in the configuration file\n");
      exit(EXIT_FAILURE);
   }
   opt = atol(cfg_tmp);
   
   if((cfg_tmp = cfg_read("G0")) == NULL) {
      fprintf(stderr, "G0 is not defined in the configuration file.\n");
      exit(EXIT_FAILURE);
   }
   G0 = atof(cfg_tmp);
   
   if((cfg_tmp = cfg_read("GPAR")) == NULL) {
      fprintf(stderr, "GPAR is not defined in the configuration file.\n");
      exit(EXIT_FAILURE);
   }
   Gpar = atof(cfg_tmp);

   if((cfg_tmp = cfg_read("NX")) == NULL) {
      fprintf(stderr, "NX is not defined in the configuration file.\n");
      exit(EXIT_FAILURE);
   }
   Nx = atol(cfg_tmp);

   if((cfg_tmp = cfg_read("NY")) == NULL) {
      fprintf(stderr, "NY is not defined in the configuration file.\n");
      exit(EXIT_FAILURE);
   }
   Ny = atol(cfg_tmp);

   if((cfg_tmp = cfg_read("DX")) == NULL) {
      fprintf(stderr, "DX is not defined in the configuration file.\n");
      exit(EXIT_FAILURE);
   }
   dx = atof(cfg_tmp);

   if((cfg_tmp = cfg_read("DY")) == NULL) {
      fprintf(stderr, "DY is not defined in the configuration file.\n");
      exit(EXIT_FAILURE);
   }
   dy = atof(cfg_tmp);
   
   if((cfg_tmp = cfg_read("DT")) == NULL) {
      fprintf(stderr, "DT is not defined in the configuration file.\n");
      exit(EXIT_FAILURE);
   }
   dt = atof(cfg_tmp);
   
   if((cfg_tmp = cfg_read("AL")) == NULL) {
      fprintf(stderr, "AL is not defined in the configuration file.\n");
      exit(EXIT_FAILURE);
   }
   kappa = atof(cfg_tmp);
   
   if((cfg_tmp = cfg_read("NSTP")) == NULL) {
      fprintf(stderr, "NSTP is not defined in the configuration file.\n");
      exit(EXIT_FAILURE);
   }
   Nstp = atol(cfg_tmp);
   
   if((cfg_tmp = cfg_read("NPAS")) == NULL) {
      fprintf(stderr, "NPAS is not defined in the configuration file.\n");
      exit(EXIT_FAILURE);
   }
   Npas = atol(cfg_tmp);
   
   if((cfg_tmp = cfg_read("NRUN")) == NULL) {
      fprintf(stderr, "NRUN is not defined in the configuration file.\n");
      exit(EXIT_FAILURE);
   }
   Nrun = atol(cfg_tmp);
   
   output = cfg_read("OUTPUT");
   initout = cfg_read("INITOUT");
   rmsout = cfg_read("RMSOUT");
   Nstpout = cfg_read("NSTPOUT");
   Npasout = cfg_read("NPASOUT");
   Nrunout = cfg_read("NRUNOUT");
   
   if((initout != NULL) || (Nstpout != NULL) || (Npasout != NULL) || (Nrunout != NULL)) {
      if((cfg_tmp = cfg_read("OUTSTPX")) == NULL) {
         fprintf(stderr, "OUTSTPX is not defined in the configuration file.\n");
         exit(EXIT_FAILURE);
      }
      outstpx = atol(cfg_tmp);
      
      if((cfg_tmp = cfg_read("OUTSTPY")) == NULL) {
         fprintf(stderr, "OUTSTPY is not defined in the configuration file.\n");
         exit(EXIT_FAILURE);
      }
      outstpy = atol(cfg_tmp);
   }
   
   if(rmsout != NULL) {
      if((cfg_tmp = cfg_read("OUTSTPT")) == NULL) {
         fprintf(stderr, "OUTSTPT is not defined in the configuration file.\n");
         exit(EXIT_FAILURE);
      }
      outstpt = atol(cfg_tmp);
   }
   
   return;
}

/**
 *    Initialization of the space mesh, the potential, and the initial wave
 *    function.
 *    psi - array with the wave function values
 */
void init(double complex **psi) {
   long cnti, cntj;
   double kappa2;
   double pi, cpsi1, cpsi2;
   double tmp;
   
   if (opt == 2) par = 2.;
   else par = 1.;
   
   kappa2 = kappa * kappa;
   
   Nx2 = Nx / 2; Ny2 = Ny / 2;
   dx2 = dx * dx; dy2 = dy * dy;
   
   pi = 4. * atan(1.);
   cpsi1 = sqrt(pi * sqrt(1. / kappa));
   cpsi2 = cpsi1 * sqrt(2.);
   
   for(cnti = 0; cnti < Nx; cnti ++) {
      x[cnti] = (cnti - Nx2) * dx;
      x2[cnti] = x[cnti] * x[cnti];
      for(cntj = 0; cntj < Ny; cntj ++) {
         y[cntj] = (cntj - Ny2) * dy;
         y2[cntj] = y[cntj] * y[cntj];
         if(opt == 3) {
            pot[cnti][cntj] = 0.25 * (x2[cnti] + kappa2 * y2[cntj]);
            tmp = exp(- 0.25 * (x2[cnti] + kappa * y2[cntj]));
            psi[cnti][cntj] = tmp / cpsi2;
         } else {
            pot[cnti][cntj] = x2[cnti] + kappa2 * y2[cntj];
            tmp = exp(- 0.5 * (x2[cnti] + kappa * y2[cntj]));
            psi[cnti][cntj] = tmp / cpsi1;
         }
      }
   }
   
   return;
}

/**
 *    Crank-Nicolson scheme coefficients generation.
 */
void gencoef(void) {
   long cnti;
   
   Ax0 = 1. + I * dt / dx2;
   Ay0 = 1. + I * dt / dy2;
   
   Ax0r = 1. - I * dt / dx2;
   Ay0r = 1. - I * dt / dy2;
   
   Ax = - 0.5 * I * dt / dx2;
   Ay = - 0.5 * I * dt / dy2;
   
   calphax[Nx - 2] = 0.;
   cgammax[Nx - 2] = - 1. / Ax0;
   for (cnti = Nx - 2; cnti > 0; cnti --) {
      calphax[cnti - 1] = Ax * cgammax[cnti];
      cgammax[cnti - 1] = - 1. / (Ax0 + Ax * calphax[cnti - 1]);
   }
   
   calphay[Ny - 2] = 0.;
   cgammay[Ny - 2] = - 1. / Ay0;
   for (cnti = Ny - 2; cnti > 0; cnti --) {
      calphay[cnti - 1] = Ay * cgammay[cnti];
      cgammay[cnti - 1] = - 1. / (Ay0 + Ay * calphay[cnti - 1]);
   }
   
   return;
}

/**
 *    Calculation of the wave function norm and normalization.
 *    norm - wave function norm
 *    psi  - array with the wave function values
 *    tmpx - temporary array
 *    tmpy - temporary array
 */
void calcnorm(double *norm, double complex **psi, double *tmpx, double *tmpy) {
   long cnti, cntj;
   
   for(cnti = 0; cnti < Nx; cnti ++) {
      for(cntj = 0; cntj < Ny; cntj ++) {
         tmpy[cntj] = cabs(psi[cnti][cntj]);
         tmpy[cntj] *= tmpy[cntj];
      }
      tmpx[cnti] = simpint(dy, tmpy, Ny);
   }
   
   *norm = sqrt(simpint(dx, tmpx, Nx));
   
   for(cnti = 0; cnti < Nx; cnti ++) {
      for(cntj = 0; cntj < Ny; cntj ++) {
         psi[cnti][cntj] /= *norm;
      }
   }
   
   return;
}

/**
 *    Calculation of the chemical potential and energy.
 *    mu    - chemical potential
 *    en    - energy
 *    psi   - array with the wave function values
 *    dpsix - temporary array
 *    dpsiy - temporary array
 *    tmpxi - temporary array
 *    tmpyi - temporary array
 *    tmpxj - temporary array
 *    tmpyj - temporary array
 */
void calcmuen(double *mu, double *en, double complex **psi, double **dpsix, double **dpsiy, double *tmpxi, double *tmpyi, double *tmpxj, double *tmpyj) {
   long cnti, cntj;
   double psi2, psi2lin, dpsi2;
   
   for(cntj = 0; cntj < Ny; cntj ++) {
      for(cnti = 0; cnti < Nx; cnti ++) {
         tmpxi[cnti] = cabs(psi[cnti][cntj]);
      }
      diff(dx, tmpxi, tmpxj, Nx);
      for(cnti = 0; cnti < Nx; cnti ++) {
         dpsix[cnti][cntj] = tmpxj[cnti];
      }
   }
   
   for(cnti = 0; cnti < Nx; cnti ++) {
      for(cntj = 0; cntj < Ny; cntj ++) {
         tmpyi[cntj] = cabs(psi[cnti][cntj]);
      }
      diff(dy, tmpyi, tmpyj, Ny);
      for(cntj = 0; cntj < Ny; cntj ++) {
         dpsiy[cnti][cntj] = tmpyj[cntj];
      }
   }
   
   for(cnti = 0; cnti < Nx; cnti ++) {
      for(cntj = 0; cntj < Ny; cntj ++) {
         psi2 = cabs(psi[cnti][cntj]);
         psi2 *= psi2;
         psi2lin = psi2 * G;
         dpsi2 = dpsix[cnti][cntj] * dpsix[cnti][cntj] + 
                 dpsiy[cnti][cntj] * dpsiy[cnti][cntj];
         tmpyi[cntj] = (pot[cnti][cntj] + psi2lin) * psi2 + dpsi2;
         tmpyj[cntj] = (pot[cnti][cntj] + 0.5 * psi2lin) * psi2 + dpsi2;
      }
      tmpxi[cnti] = simpint(dy, tmpyi, Ny);
      tmpxj[cnti] = simpint(dy, tmpyj, Ny);
   }
   *mu = simpint(dx, tmpxi, Nx);
   *en = simpint(dx, tmpxj, Nx);
   
   return;
}

/**
 *    Calculation of the root mean square radius.
 *    rms  - root mean square radius
 *    psi  - array with the wave function values
 *    tmpx - temporary array
 *    tmpy - temporary array
 */
void calcrms(double *rms, double complex **psi, double *tmpx, double *tmpy) {
   long cnti, cntj;
   double psi2;
   
   for(cnti = 0; cnti < Nx; cnti ++) {
      for(cntj = 0; cntj < Ny; cntj ++) {
         psi2 = cabs(psi[cnti][cntj]);
         psi2 *= psi2;
         tmpy[cntj] = (x2[cnti] + y2[cntj]) * psi2;
      }
      tmpx[cnti] = simpint(dy, tmpy, Ny);
   }
   *rms = sqrt(simpint(dx, tmpx, Nx));
   
   return;
}

/**
 *    Time propagation with respect to H1 (part of the Hamiltonian without spatial
 *    derivatives).
 *    psi - array with the wave function values
 */
void calcnu(double complex **psi) {
   long cnti, cntj;
   double psi2, psi2lin, tmp;
   
   for(cnti = 0; cnti < Nx; cnti ++) {
      for(cntj = 0; cntj < Ny; cntj ++) {
         psi2 = cabs(psi[cnti][cntj]);
         psi2 *= psi2;
         psi2lin = psi2 * G;
         tmp = dt * (pot[cnti][cntj] + psi2lin);
         psi[cnti][cntj] *= cexp(- I * tmp);
      }
   }
   
   return;
}

/**
 *    Time propagation with respect to H2 (x-part of the Laplacian).
 *    psi   - array with the wave function values
 *    cbeta - Crank-Nicolson scheme coefficients
 */
void calclux(double complex **psi, double complex *cbeta) {
   long cnti, cntj;
   double complex c;
   
   for(cntj = 0; cntj < Ny; cntj ++) {
      cbeta[Nx - 2] = psi[Nx - 1][cntj];
      for (cnti = Nx - 2; cnti > 0; cnti --) {
         c = - Ax * psi[cnti + 1][cntj] + Ax0r * psi[cnti][cntj] - Ax * psi[cnti - 1][cntj];
         cbeta[cnti - 1] =  cgammax[cnti] * (Ax * cbeta[cnti] - c);
      }
      psi[0][cntj] = 0.;
      for (cnti = 0; cnti < Nx - 2; cnti ++) {
         psi[cnti + 1][cntj] = calphax[cnti] * psi[cnti][cntj] + cbeta[cnti];
      }
      psi[Nx - 1][cntj] = 0.;
   }
   
   return;
}

/**
 *    Time propagation with respect to H3 (y-part of the Laplacian).
 *    psi   - array with the wave function values
 *    cbeta - Crank-Nicolson scheme coefficients
 */
void calcluy(double complex **psi, double complex *cbeta) {
   long cnti, cntj;
   double complex c;
   
   for(cnti = 0; cnti < Nx; cnti ++) {
      cbeta[Ny - 2] = psi[cnti][Ny - 1];
      for (cntj = Ny - 2; cntj > 0; cntj --) {
         c = - Ay * psi[cnti][cntj + 1] + Ay0r * psi[cnti][cntj] - Ay * psi[cnti][cntj - 1];
         cbeta[cntj - 1] =  cgammay[cntj] * (Ay * cbeta[cntj] - c);
      }
      psi[cnti][0] = 0.;
      for (cntj = 0; cntj < Ny - 2; cntj ++) {
         psi[cnti][cntj + 1] = calphay[cntj] * psi[cnti][cntj] + cbeta[cntj];
      }
      psi[cnti][Ny - 1] = 0.;
   }
   
   return;
}


==> GP-SCL-programs/src/realtime2d/realtime2d.h <==
/**   
 *    GP-SCL codes are developed by:
 *    
 *    Dusan Vudragovic, Ivana Vidanovic, Antun Balaz
 *    (Institute of Physics Belgrade, Serbia, http://www.scl.rs/)
 *    
 *    Paulsamy Muruganandam
 *    (Bharathidasan University, Tamil Nadu, India)
 *    
 *    Sadhan K. Adhikari
 *    (Sao Paulo State University, Brazil)
 *    
 *    Public use and modification of this code are allowed provided that the
 *    following papers are cited:
 *    P. Muruganandam et al., Comput. Phys. Commun. 180 (2009) 1888;
 *    D. Vudragovic et al., Comput. Phys. Commun. 183 (2012) 2021.
 *    The authors would be grateful for all information and/or comments
 *    regarding the use of the code.
 */

#include <stdio.h>
#include <stdlib.h>
#include <string.h>
#include <math.h>
#include <complex.h>

#define MAX(a, b) (a > b) ? a : b

char *output, *initout, *rmsout, *Nstpout, *Npasout, *Nrunout;
long outstpx, outstpy, outstpt;

int opt;
long Nx, Ny;
long Nx2, Ny2;
long Nstp, Npas, Nrun;
double dx, dy;
double dx2, dy2;
double dt;
double G0, Gpar, G;
double kappa;
double par;

double *x, *y;
double *x2, *y2;
double **pot;

double complex Ax0, Ay0, Ax0r, Ay0r, Ax, Ay;
double complex *calphax, *calphay;
double complex *cgammax, *cgammay;

void readpar(void);
void init(double complex **);
void gencoef(void);
void calcnorm(double *, double complex **, double *, double *);
void calcmuen(double *, double *, double complex **, double **, double **, double *, double *, double *, double *);
void calcrms(double *, double complex **, double *, double *);
void calcnu(double complex **);
void calclux(double complex **, double complex *);
void calcluy(double complex **, double complex *);
void calcluz(double complex **, double complex *);

extern double simpint(double, double *, long);
extern void diff(double, double *, double *, long);

extern double *alloc_double_vector(long);
extern double complex *alloc_complex_vector(long);
extern double **alloc_double_matrix(long, long);
extern double complex **alloc_complex_matrix(long, long);
extern void free_double_vector(double *);
extern void free_complex_vector(double complex *);
extern void free_double_matrix(double **);
extern void free_complex_matrix(double complex **);

extern int cfg_init(char *);
extern char *cfg_read(char *);


==> GP-SCL-programs/src/realtime3d-th/realtime3d-th.c <==
/**   
 *    GP-SCL codes are developed by:
 *    
 *    Dusan Vudragovic, Ivana Vidanovic, Antun Balaz
 *    (Institute of Physics Belgrade, Serbia, http://www.scl.rs/)
 *    
 *    Paulsamy Muruganandam
 *    (Bharathidasan University, Tamil Nadu, India)
 *    
 *    Sadhan K. Adhikari
 *    (Sao Paulo State University, Brazil)
 *    
 *    Public use and modification of this code are allowed provided that the
 *    following papers are cited:
 *    P. Muruganandam et al., Comput. Phys. Commun. 180 (2009) 1888;
 *    D. Vudragovic et al., Comput. Phys. Commun. 183 (2012) 2021.
 *    The authors would be grateful for all information and/or comments
 *    regarding the use of the code.
 *    
 *    This program solves the time-dependent Gross–Pitaevskii nonlinear
 *    partial differential equation in three space dimensions in a trap using
 *    the real-time propagation. The Gross–Pitaevskii equation describes the
 *    properties of a dilute trapped Bose–Einstein condensate. The equation is
 *    solved using the split-step Crank–Nicolson method by discretizing space
 *    and time. The discretized equation is then propagated in real time over
 *    small time steps.
 *    
 *    Description of variables used in the code:
 *    
 *    opt     - decides which rescaling of GP equation will be used
 *    par     - parameter for rescaling of GP equation
 *    psi     - array with the wave function values
 *    pot     - array with the values of the potential
 *    G0      - final nonlinearity
 *    Gpar    - coefficient that multiplies nonlinear term in non-stationary
 *              problem during final Nrun iterations
 *    norm    - wave function norm
 *    rms     - root mean square radius
 *    mu      - chemical potential
 *    en      - energy
 *    Nx      - number of discretization points in the x-direction
 *    Ny      - number of discretization points in the y-direction
 *    Nz      - number of discretization points in the z-direction
 *    x       - array with the space mesh values in the x-direction
 *    y       - array with the space mesh values in the y-direction
 *    z       - array with the space mesh values in the z-direction
 *    dx      - spatial discretization step in the x-direction
 *    dy      - spatial discretization step in the y-direction
 *    dz      - spatial discretization step in the z-direction
 *    dt      - time discretization step
 *    kappa   - kappa coefficient of anisotropy of the trap
 *    lambda  - lambda coefficient of anisotropy of the trap
 *    Nstp    - number of subsequent iterations with fixed nonlinearity G0
 *    Npas    - number of subsequent iterations with the fixed nonlinearity G0
 *    Nrun    - number of final iterations with the fixed nonlinearity G0
 *    output  - output file with the summary of final values of all physical
 *              quantities
 *    initout - output file with the initial wave function
 *    Nstpout - output file with the wave function obtained after the first
 *              Nstp iterations
 *    Npasout - output file with the wave function obtained after the
 *              subsequent Npas iterations, with the fixed nonlinearity G0
 *    Nrunout - output file with the final wave function obtained after the
 *              final Nrun iterations
 *    rmsout  - output file with the time dependence of RMS during the final
 *              Nrun iterations
 *    outstpx - discretization step in the x-direction used to save wave
 *              functions
 *    outstpy - discretization step in the y-direction used to save wave
 *              functions
 *    outstpz - discretization step in the z-direction used to save wave
 *              functions
 *    outstpt - time discretization step used to save RMS of the wave function
 */

#include "realtime3d-th.h"

int main(int argc, char **argv) {
   FILE *out;
   FILE *file;
   int nthreads;
   char filename[MAX_FILENAME_SIZE];
   long cnti;
   double norm, rms, mu, en;
   double complex ***psi;
   double complex **cbeta;
   double ***dpsix, ***dpsiy, ***dpsiz;
   double **tmpxi, **tmpyi, **tmpzi, **tmpxj, **tmpyj, **tmpzj;
   
   if((argc != 3) || (strcmp(*(argv + 1), "-p") != 0)) {
      fprintf(stderr, "Usage: %s -p <parameterfile> \n", *argv);
      exit(EXIT_FAILURE);
   }

   if(! cfg_init(argv[2])) {
      fprintf(stderr, "Wrong input parameter file.\n");
      exit(EXIT_FAILURE);
   }
   
   readpar();
   
   #pragma omp parallel
      #pragma omp master
         nthreads = omp_get_num_threads();
   
   x = alloc_double_vector(Nx);
   y = alloc_double_vector(Ny);
   z = alloc_double_vector(Nz);

   x2 = alloc_double_vector(Nx);
   y2 = alloc_double_vector(Ny);
   z2 = alloc_double_vector(Nz);

   pot = alloc_double_tensor(Nx, Ny, Nz);
   psi = alloc_complex_tensor(Nx, Ny, Nz);
   
   dpsix = alloc_double_tensor(Nx, Ny, Nz);
   dpsiy = alloc_double_tensor(Nx, Ny, Nz);
   dpsiz = alloc_double_tensor(Nx, Ny, Nz);
   
   calphax = alloc_complex_vector(Nx - 1);
   calphay = alloc_complex_vector(Ny - 1);
   calphaz = alloc_complex_vector(Nz - 1);
   cbeta =  alloc_complex_matrix(nthreads, MAX(Nx, Ny, Nz) - 1);
   cgammax = alloc_complex_vector(Nx - 1);
   cgammay = alloc_complex_vector(Ny - 1);
   cgammaz = alloc_complex_vector(Nz - 1);
   
   tmpxi = alloc_double_matrix(nthreads, Nx);
   tmpyi = alloc_double_matrix(nthreads, Ny);
   tmpzi = alloc_double_matrix(nthreads, Nz);
   tmpxj = alloc_double_matrix(nthreads, Nx);
   tmpyj = alloc_double_matrix(nthreads, Ny);
   tmpzj = alloc_double_matrix(nthreads, Nz);
   
   if(output != NULL) out = fopen(output, "w");
   else out = stdout;
   
   fprintf(out, "OPTION = %d\n", opt);
   fprintf(out, "NX = %12li   NY = %12li   NZ = %12li\n", Nx, Ny, Nz);
   fprintf(out, "NSTP = %10li   NPAS = %10li   NRUN = %10li\n", Nstp, Npas, Nrun);
   fprintf(out, "DX = %8le   DY = %8le   DZ = %8le\n", dx, dy, dz);
   fprintf(out, "DT = %8le\n", dt);
   fprintf(out, "AL = %8le   BL = %8le\n", kappa, lambda);
   fprintf(out, "G0 = %8le\n\n", G0);
   fprintf(out, "        %12s   %12s   %12s   %12s   %12s\n", "norm", "mu", "en", "rms", "psi(0,0,0)");
   fflush(out);
   
   G = 0.;
   
   init(psi);
   gencoef();
   calcnorm(&norm, psi, tmpxi, tmpyi, tmpzi);
   calcmuen(&mu, &en, psi, dpsix, dpsiy, dpsiz, tmpxi, tmpyi, tmpzi, tmpxj, tmpyj, tmpzj);
   calcrms(&rms, psi, tmpxi, tmpyi, tmpzi);
   fprintf(out, "INIT    %8le   %8le   %8le   %8le   %8le\n", norm, mu / par, en / par, rms, cabs(psi[Nx2][Ny2][Nz2]));
   fflush(out);
   if(initout != NULL) {
      sprintf(filename, "%s.x", initout);
      file = fopen(filename, "w");
      for(cnti = 0; cnti < Nx; cnti += outstpx)
         fprintf(file, "%8le %8le\n", x[cnti], cabs(psi[cnti][Ny2][Nz2]));
      fclose(file);
      
      sprintf(filename, "%s.y", initout);
      file = fopen(filename, "w");
      for(cnti = 0; cnti < Ny; cnti += outstpy)
         fprintf(file, "%8le %8le\n", y[cnti], cabs(psi[Nx2][cnti][Nz2]));
      fclose(file);
      
      sprintf(filename, "%s.z", initout);
      file = fopen(filename, "w");
      for(cnti = 0; cnti < Nz; cnti += outstpz)
         fprintf(file, "%8le %8le\n", z[cnti], cabs(psi[Nx2][Ny2][cnti]));
      fclose(file);
   }
   
   for(cnti = 0; cnti < Nstp; cnti ++) {
      G += par * G0 / Nstp;
      calcnu(psi);
      calclux(psi, cbeta);
      calcluy(psi, cbeta);
      calcluz(psi, cbeta);
   }
   calcnorm(&norm, psi, tmpxi, tmpyi, tmpzi);
   calcmuen(&mu, &en, psi, dpsix, dpsiy, dpsiz, tmpxi, tmpyi, tmpzi, tmpxj, tmpyj, tmpzj);
   calcrms(&rms, psi, tmpxi, tmpyi, tmpzi);
   fprintf(out, "NSTP    %8le   %8le   %8le   %8le   %8le\n", norm, mu / par, en / par, rms, cabs(psi[Nx2][Ny2][Nz2]));
   fflush(out);
   if(Nstpout != NULL) {
      sprintf(filename, "%s.x", Nstpout);
      file = fopen(filename, "w");
      for(cnti = 0; cnti < Nx; cnti += outstpx)
         fprintf(file, "%8le %8le\n", x[cnti], cabs(psi[cnti][Ny2][Nz2]));
      fclose(file);
      
      sprintf(filename, "%s.y", Nstpout);
      file = fopen(filename, "w");
      for(cnti = 0; cnti < Ny; cnti += outstpy)
         fprintf(file, "%8le %8le\n", y[cnti], cabs(psi[Nx2][cnti][Nz2]));
      fclose(file);
      
      sprintf(filename, "%s.z", Nstpout);
      file = fopen(filename, "w");
      for(cnti = 0; cnti < Nz; cnti += outstpz)
         fprintf(file, "%8le %8le\n", z[cnti], cabs(psi[Nx2][Ny2][cnti]));
      fclose(file);
   }
   
   for(cnti = 0; cnti < Npas; cnti ++) {
      calcnu(psi);
      calclux(psi, cbeta);
      calcluy(psi, cbeta);
      calcluz(psi, cbeta);
   }
   calcnorm(&norm, psi, tmpxi, tmpyi, tmpzi);
   calcmuen(&mu, &en, psi, dpsix, dpsiy, dpsiz, tmpxi, tmpyi, tmpzi, tmpxj, tmpyj, tmpzj);
   calcrms(&rms, psi, tmpxi, tmpyi, tmpzi);
   fprintf(out, "NPAS    %8le   %8le   %8le   %8le   %8le\n", norm, mu / par, en / par, rms, cabs(psi[Nx2][Ny2][Nz2]));
   fflush(out);
   if(Npasout != NULL) {
      sprintf(filename, "%s.x", Npasout);
      file = fopen(filename, "w");
      for(cnti = 0; cnti < Nx; cnti += outstpx)
         fprintf(file, "%8le %8le\n", x[cnti], cabs(psi[cnti][Ny2][Nz2]));
      fclose(file);
      
      sprintf(filename, "%s.y", Npasout);
      file = fopen(filename, "w");
      for(cnti = 0; cnti < Ny; cnti += outstpy)
         fprintf(file, "%8le %8le\n", y[cnti], cabs(psi[Nx2][cnti][Nz2]));
      fclose(file);
      
      sprintf(filename, "%s.z", Npasout);
      file = fopen(filename, "w");
      for(cnti = 0; cnti < Nz; cnti += outstpz)
         fprintf(file, "%8le %8le\n", z[cnti], cabs(psi[Nx2][Ny2][cnti]));
      fclose(file);
   }
   
   G *= Gpar;
   
   if(rmsout != NULL) file = fopen(rmsout, "w");
   for(cnti = 1; cnti <= Nrun; cnti ++) {
      calcnu(psi);
      calclux(psi, cbeta);
      calcluy(psi, cbeta);
      calcluz(psi, cbeta);
      if((rmsout != NULL) && (cnti % outstpt == 0)) {
         calcrms(&rms, psi, tmpxi, tmpyi, tmpzi);
         fprintf(file, "%8le %8le\n", cnti * dt * par, rms);
         fflush(file);
      }
   }
   if(rmsout != NULL) fclose(file);
   calcnorm(&norm, psi, tmpxi, tmpyi, tmpzi);
   calcmuen(&mu, &en, psi, dpsix, dpsiy, dpsiz, tmpxi, tmpyi, tmpzi, tmpxj, tmpyj, tmpzj);
   calcrms(&rms, psi, tmpxi, tmpyi, tmpzi);
   fprintf(out, "NRUN    %8le   %8le   %8le   %8le   %8le\n", norm, mu / par, en / par, rms, cabs(psi[Nx2][Ny2][Nz2]));
   fflush(out);
   if(Nrunout != NULL) {
      sprintf(filename, "%s.x", Nrunout);
      file = fopen(filename, "w");
      for(cnti = 0; cnti < Nx; cnti += outstpx)
         fprintf(file, "%8le %8le\n", x[cnti], cabs(psi[cnti][Ny2][Nz2]));
      fclose(file);
      
      sprintf(filename, "%s.y", Nrunout);
      file = fopen(filename, "w");
      for(cnti = 0; cnti < Ny; cnti += outstpy)
         fprintf(file, "%8le %8le\n", y[cnti], cabs(psi[Nx2][cnti][Nz2]));
      fclose(file);
      
      sprintf(filename, "%s.z", Nrunout);
      file = fopen(filename, "w");
      for(cnti = 0; cnti < Nz; cnti += outstpz)
         fprintf(file, "%8le %8le\n", z[cnti], cabs(psi[Nx2][Ny2][cnti]));
      fclose(file);
   }
   
   if(output != NULL) fclose(out);
   
   free_double_vector(x);
   free_double_vector(y);
   free_double_vector(z);

   free_double_vector(x2);
   free_double_vector(y2);
   free_double_vector(z2);
   
   free_double_tensor(pot);
   free_complex_tensor(psi);
   
   free_double_tensor(dpsix);
   free_double_tensor(dpsiy);
   free_double_tensor(dpsiz);
   
   free_complex_vector(calphax);
   free_complex_vector(calphay);
   free_complex_vector(calphaz);
   free_complex_matrix(cbeta);
   free_complex_vector(cgammax);
   free_complex_vector(cgammay);
   free_complex_vector(cgammaz);
   
   free_double_matrix(tmpxi);
   free_double_matrix(tmpyi);
   free_double_matrix(tmpzi);
   free_double_matrix(tmpxj);
   free_double_matrix(tmpyj);
   free_double_matrix(tmpzj);
   
   return(EXIT_SUCCESS);
}

/**
 *    Reading input parameters from the configuration file.
 */
void readpar(void) {
   char *cfg_tmp;
   
   if((cfg_tmp = cfg_read("OPTION")) == NULL) {
      fprintf(stderr, "OPTION is not defined in the configuration file\n");
      exit(EXIT_FAILURE);
   }
   opt = atol(cfg_tmp);
   
   if((cfg_tmp = cfg_read("G0")) == NULL) {
      fprintf(stderr, "G0 is not defined in the configuration file.\n");
      exit(EXIT_FAILURE);
   }
   G0 = atof(cfg_tmp);

   if((cfg_tmp = cfg_read("GPAR")) == NULL) {
      fprintf(stderr, "GPAR is not defined in the configuration file.\n");
      exit(EXIT_FAILURE);
   }
   Gpar = atof(cfg_tmp);

   if((cfg_tmp = cfg_read("NX")) == NULL) {
      fprintf(stderr, "NX is not defined in the configuration file.\n");
      exit(EXIT_FAILURE);
   }
   Nx = atol(cfg_tmp);

   if((cfg_tmp = cfg_read("NY")) == NULL) {
      fprintf(stderr, "NY is not defined in the configuration file.\n");
      exit(EXIT_FAILURE);
   }
   Ny = atol(cfg_tmp);

   if((cfg_tmp = cfg_read("NZ")) == NULL) {
      fprintf(stderr, "Nz is not defined in the configuration file.\n");
      exit(EXIT_FAILURE);
   }
   Nz = atol(cfg_tmp);

   if((cfg_tmp = cfg_read("DX")) == NULL) {
      fprintf(stderr, "DX is not defined in the configuration file.\n");
      exit(EXIT_FAILURE);
   }
   dx = atof(cfg_tmp);

   if((cfg_tmp = cfg_read("DY")) == NULL) {
      fprintf(stderr, "DY is not defined in the configuration file.\n");
      exit(EXIT_FAILURE);
   }
   dy = atof(cfg_tmp);

   if((cfg_tmp = cfg_read("DZ")) == NULL) {
      fprintf(stderr, "DZ is not defined in the configuration file.\n");
      exit(EXIT_FAILURE);
   }
   dz = atof(cfg_tmp);
   
   if((cfg_tmp = cfg_read("DT")) == NULL) {
      fprintf(stderr, "DT is not defined in the configuration file.\n");
      exit(EXIT_FAILURE);
   }
   dt = atof(cfg_tmp);
   
   if((cfg_tmp = cfg_read("AL")) == NULL) {
      fprintf(stderr, "AL is not defined in the configuration file.\n");
      exit(EXIT_FAILURE);
   }
   kappa = atof(cfg_tmp);
   
   if((cfg_tmp = cfg_read("BL")) == NULL) {
      fprintf(stderr, "BL is not defined in the configuration file.\n");
      exit(EXIT_FAILURE);
   }
   lambda = atof(cfg_tmp);
   
   if((cfg_tmp = cfg_read("NSTP")) == NULL) {
      fprintf(stderr, "NSTP is not defined in the configuration file.\n");
      exit(EXIT_FAILURE);
   }
   Nstp = atol(cfg_tmp);
   
   if((cfg_tmp = cfg_read("NPAS")) == NULL) {
      fprintf(stderr, "NPAS is not defined in the configuration file.\n");
      exit(EXIT_FAILURE);
   }
   Npas = atol(cfg_tmp);
   
   if((cfg_tmp = cfg_read("NRUN")) == NULL) {
      fprintf(stderr, "NRUN is not defined in the configuration file.\n");
      exit(EXIT_FAILURE);
   }
   Nrun = atol(cfg_tmp);
   
   output = cfg_read("OUTPUT");
   initout = cfg_read("INITOUT");
   rmsout = cfg_read("RMSOUT");
   Nstpout = cfg_read("NSTPOUT");
   Npasout = cfg_read("NPASOUT");
   Nrunout = cfg_read("NRUNOUT");
   
   if((initout != NULL) || (Nstpout != NULL) || (Npasout != NULL) || (Nrunout != NULL)) {
      if((cfg_tmp = cfg_read("OUTSTPX")) == NULL) {
         fprintf(stderr, "OUTSTPX is not defined in the configuration file.\n");
         exit(EXIT_FAILURE);
      }
      outstpx = atol(cfg_tmp);
      
      if((cfg_tmp = cfg_read("OUTSTPY")) == NULL) {
         fprintf(stderr, "OUTSTPY is not defined in the configuration file.\n");
         exit(EXIT_FAILURE);
      }
      outstpy = atol(cfg_tmp);
      
      if((cfg_tmp = cfg_read("OUTSTPZ")) == NULL) {
         fprintf(stderr, "OUTSTPZ is not defined in the configuration file.\n");
         exit(EXIT_FAILURE);
      }
      outstpz = atol(cfg_tmp);
   }
   
   if(rmsout != NULL) {
      if((cfg_tmp = cfg_read("OUTSTPT")) == NULL) {
         fprintf(stderr, "OUTSTPT is not defined in the configuration file.\n");
         exit(EXIT_FAILURE);
      }
      outstpt = atol(cfg_tmp);
   }
   
   return;
}

/**
 *    Initialization of the space mesh, the potential, and the initial wave
 *    function.
 *    psi - array with the wave function values
 */
void init(double complex ***psi) {
   long cnti, cntj, cntk;
   double kappa2, lambda2;
   double pi, cpsi1, cpsi2;
   double tmp;
   
   if (opt == 2) par = 2.;
   else par = 1.;
   
   kappa2 = kappa * kappa;
   lambda2 = lambda * lambda;
   
   Nx2 = Nx / 2; Ny2 = Ny / 2; Nz2 = Nz / 2;
   dx2 = dx * dx; dy2 = dy * dy; dz2 = dz * dz;
   
   pi = 4. * atan(1.);
   cpsi1 = sqrt(pi * sqrt(pi / (kappa * lambda)));
   cpsi2 = cpsi1 * sqrt(2. * sqrt(2.));
   
   for(cnti = 0; cnti < Nx; cnti ++) {
      x[cnti] = (cnti - Nx2) * dx;
      x2[cnti] = x[cnti] * x[cnti];
      for(cntj = 0; cntj < Ny; cntj ++) {
         y[cntj] = (cntj - Ny2) * dy;
         y2[cntj] = y[cntj] * y[cntj];
         for(cntk = 0; cntk < Nz; cntk ++) {
            z[cntk] = (cntk - Nz2) * dz;
            z2[cntk] = z[cntk] * z[cntk];
            if(opt == 3) {
               pot[cnti][cntj][cntk] = 0.25 * (x2[cnti] + kappa2 * y2[cntj] + lambda2 * z2[cntk]);
               tmp = exp(- 0.25 * (x2[cnti] + kappa * y2[cntj] + lambda * z2[cntk]));
               psi[cnti][cntj][cntk] = tmp / cpsi2;
            } else {
               pot[cnti][cntj][cntk] = x2[cnti] + kappa2 * y2[cntj] + lambda2 * z2[cntk];
               tmp = exp(- 0.5 * (x2[cnti] + kappa * y2[cntj] + lambda * z2[cntk]));
               psi[cnti][cntj][cntk] = tmp / cpsi1;
            }
         }
      }
   }
   
   return;
}

/**
 *    Crank-Nicolson scheme coefficients generation.
 */
void gencoef(void) {
   long cnti;
   
   Ax0 = 1. + I * dt / dx2;
   Ay0 = 1. + I * dt / dy2;
   Az0 = 1. + I * dt / dz2;
   
   Ax0r = 1. - I * dt / dx2;
   Ay0r = 1. - I * dt / dy2;
   Az0r = 1. - I * dt / dz2;
   
   Ax = - 0.5 * I * dt / dx2;
   Ay = - 0.5 * I * dt / dy2;
   Az = - 0.5 * I * dt / dz2;
   
   calphax[Nx - 2] = 0.;
   cgammax[Nx - 2] = - 1. / Ax0;
   for (cnti = Nx - 2; cnti > 0; cnti --) {
      calphax[cnti - 1] = Ax * cgammax[cnti];
      cgammax[cnti - 1] = - 1. / (Ax0 + Ax * calphax[cnti - 1]);
   }
   
   calphay[Ny - 2] = 0.;
   cgammay[Ny - 2] = - 1. / Ay0;
   for (cnti = Ny - 2; cnti > 0; cnti --) {
      calphay[cnti - 1] = Ay * cgammay[cnti];
      cgammay[cnti - 1] = - 1. / (Ay0 + Ay * calphay[cnti - 1]);
   }
      
   calphaz[Nz - 2] = 0.;
   cgammaz[Nz - 2] = - 1. / Az0;
   for (cnti = Nz - 2; cnti > 0; cnti --) {
      calphaz[cnti - 1] = Az * cgammaz[cnti];
      cgammaz[cnti - 1] = - 1. / (Az0 + Az * calphaz[cnti - 1]);
   }
   
   return;
}

/**
 *    Calculation of the wave function norm and normalization.
 *    norm - wave function norm
 *    psi  - array with the wave function values
 *    tmpx - temporary array
 *    tmpy - temporary array
 *    tmpz - temporary array
 */
void calcnorm(double *norm, double complex ***psi, double **tmpx, double **tmpy, double **tmpz) {
   int threadid;
   long cnti, cntj, cntk;
   
   #pragma omp parallel private(threadid, cnti, cntj, cntk)
   {
      threadid = omp_get_thread_num();
      
      #pragma omp for
      for(cnti = 0; cnti < Nx; cnti ++) {
         for(cntj = 0; cntj < Ny; cntj ++) {
            for(cntk = 0; cntk < Nz; cntk ++) {
               tmpz[threadid][cntk] = cabs(psi[cnti][cntj][cntk]);
               tmpz[threadid][cntk] *= tmpz[threadid][cntk];
            }
            tmpy[threadid][cntj] = simpint(dz, tmpz[threadid], Nz);
         }
         tmpx[0][cnti] = simpint(dy, tmpy[threadid], Ny);
      }
      #pragma omp barrier

      #pragma omp single
      *norm = sqrt(simpint(dx, tmpx[0], Nx));
      
      #pragma omp for
      for(cnti = 0; cnti < Nx; cnti ++) {
         for(cntj = 0; cntj < Ny; cntj ++) {
            for(cntk = 0; cntk < Nz; cntk ++) {
               psi[cnti][cntj][cntk] /= *norm;
            }
         }
      }
   }
   
   return;
}

/**
 *    Calculation of the chemical potential and energy.
 *    mu    - chemical potential
 *    en    - energy
 *    psi   - array with the wave function values
 *    dpsix - temporary array
 *    dpsiy - temporary array
 *    dpsiz - temporary array
 *    tmpxi - temporary array
 *    tmpyi - temporary array
 *    tmpzi - temporary array
 *    tmpxj - temporary array
 *    tmpyj - temporary array
 *    tmpzj - temporary array
 */
void calcmuen(double *mu, double *en, double complex ***psi, double ***dpsix, double ***dpsiy, double ***dpsiz, double **tmpxi, double **tmpyi, double **tmpzi, double **tmpxj, double **tmpyj, double **tmpzj) {
   int threadid;
   long cnti, cntj, cntk;
   double psi2, psi2lin, dpsi2;
   
   #pragma omp parallel private(threadid, cnti, cntj, cntk, psi2, psi2lin, dpsi2)
   {
      threadid = omp_get_thread_num();
      
      #pragma omp for
      for(cntj = 0; cntj < Ny; cntj ++) {
         for(cntk = 0; cntk < Nz; cntk ++) {
            for(cnti = 0; cnti < Nx; cnti ++) {
               tmpxi[threadid][cnti] = cabs(psi[cnti][cntj][cntk]);
            }
            diff(dx, tmpxi[threadid], tmpxj[threadid], Nx);
            for(cnti = 0; cnti < Nx; cnti ++) {
               dpsix[cnti][cntj][cntk] = tmpxj[threadid][cnti];
            }
         }
      }
      
      #pragma omp for
      for(cnti = 0; cnti < Nx; cnti ++) {
         for(cntk = 0; cntk < Nz; cntk ++) {
            for(cntj = 0; cntj < Ny; cntj ++) {
               tmpyi[threadid][cntj] = cabs(psi[cnti][cntj][cntk]);
            }
            diff(dy, tmpyi[threadid], tmpyj[threadid], Ny);
            for(cntj = 0; cntj < Ny; cntj ++) {
               dpsiy[cnti][cntj][cntk] = tmpyj[threadid][cntj];
            }
         }
      }
      
      #pragma omp for
      for(cnti = 0; cnti < Nx; cnti ++) {
         for(cntj = 0; cntj < Ny; cntj ++) {
            for(cntk = 0; cntk < Nz; cntk ++) {
               tmpzi[threadid][cntk] = cabs(psi[cnti][cntj][cntk]);
            }
            diff(dz, tmpzi[threadid], tmpzj[threadid], Nz);
            for(cntk = 0; cntk < Nz; cntk ++) {
               dpsiz[cnti][cntj][cntk] = tmpzj[threadid][cntk];
            }
         }
      }
      #pragma omp barrier

      #pragma omp for
      for(cnti = 0; cnti < Nx; cnti ++) {
         for(cntj = 0; cntj < Ny; cntj ++) {
            for(cntk = 0; cntk < Nz; cntk ++) {
               psi2 = cabs(psi[cnti][cntj][cntk]);
               psi2 *= psi2;
               psi2lin = psi2 * G;
               dpsi2 = dpsix[cnti][cntj][cntk] * dpsix[cnti][cntj][cntk] + 
                       dpsiy[cnti][cntj][cntk] * dpsiy[cnti][cntj][cntk] + 
                       dpsiz[cnti][cntj][cntk] * dpsiz[cnti][cntj][cntk];
               tmpzi[threadid][cntk] = (pot[cnti][cntj][cntk] + psi2lin) * psi2 + dpsi2;
               tmpzj[threadid][cntk] = (pot[cnti][cntj][cntk] + 0.5 * psi2lin) * psi2 + dpsi2;
            }
            tmpyi[threadid][cntj] = simpint(dz, tmpzi[threadid], Nz);
            tmpyj[threadid][cntj] = simpint(dz, tmpzj[threadid], Nz);
         }
         tmpxi[0][cnti] = simpint(dy, tmpyi[threadid], Ny);
         tmpxj[0][cnti] = simpint(dy, tmpyj[threadid], Ny);
      }
   }
      
   *mu = simpint(dx, tmpxi[0], Nx);
   *en = simpint(dx, tmpxj[0], Nx);
   
   return;
}

/**
 *    Calculation of the root mean square radius.
 *    rms  - root mean square radius
 *    psi  - array with the wave function values
 *    tmpx - temporary array
 *    tmpy - temporary array
 *    tmpz - temporary array
 */
void calcrms(double *rms, double complex ***psi, double **tmpx, double **tmpy, double **tmpz) {
   int threadid;
   long cnti, cntj, cntk;
   double psi2;
   
   #pragma omp parallel private(threadid, cnti, cntj, cntk, psi2)
   {
      threadid = omp_get_thread_num();
      
      #pragma omp for
      for(cnti = 0; cnti < Nx; cnti ++) {
         for(cntj = 0; cntj < Ny; cntj ++) {
            for(cntk = 0; cntk < Nz; cntk ++) {
               psi2 = cabs(psi[cnti][cntj][cntk]);
               psi2 *= psi2;
               tmpz[threadid][cntk] = (x2[cnti] + y2[cntj] + z2[cntk]) * psi2;
            }
            tmpy[threadid][cntj] = simpint(dz, tmpz[threadid], Nz);
         }
         tmpx[0][cnti] = simpint(dy, tmpy[threadid], Ny);
      }
   }
   
   *rms = sqrt(simpint(dx, tmpx[0], Nx));
   
   return;
}

/**
 *    Time propagation with respect to H1 (part of the Hamiltonian without spatial
 *    derivatives).
 *    psi - array with the wave function values
 */
void calcnu(double complex ***psi) {
   long cnti, cntj, cntk;
   double psi2, psi2lin, tmp;
   
   #pragma omp parallel for private(cnti, cntj, cntk, psi2, psi2lin, tmp)
   for(cnti = 0; cnti < Nx; cnti ++) {
      for(cntj = 0; cntj < Ny; cntj ++) {
         for(cntk = 0; cntk < Nz; cntk ++) {
            psi2 = cabs(psi[cnti][cntj][cntk]);
            psi2 *= psi2;
            psi2lin = psi2 * G;
            tmp = dt * (pot[cnti][cntj][cntk] + psi2lin);
            psi[cnti][cntj][cntk] *= cexp(- I * tmp);
         }
      }
   }
   
   return;
}

/**
 *    Time propagation with respect to H2 (x-part of the Laplacian).
 *    psi   - array with the wave function values
 *    cbeta - Crank-Nicolson scheme coefficients
 */
void calclux(double complex ***psi, double complex **cbeta) {
   int threadid;
   long cnti, cntj, cntk;
   double complex c;
   
   #pragma omp parallel private(threadid, cnti, cntj, cntk, c)
   {
      threadid = omp_get_thread_num();
      
      #pragma omp for
      for(cntj = 0; cntj < Ny; cntj ++) {
         for(cntk = 0; cntk < Nz; cntk ++) {
            cbeta[threadid][Nx - 2] = psi[Nx - 1][cntj][cntk];
            for (cnti = Nx - 2; cnti > 0; cnti --) {
               c = - Ax * psi[cnti + 1][cntj][cntk] + Ax0r * psi[cnti][cntj][cntk] - Ax * psi[cnti - 1][cntj][cntk];
               cbeta[threadid][cnti - 1] =  cgammax[cnti] * (Ax * cbeta[threadid][cnti] - c);
            }
            psi[0][cntj][cntk] = 0.;
            for (cnti = 0; cnti < Nx - 2; cnti ++) {
               psi[cnti + 1][cntj][cntk] = calphax[cnti] * psi[cnti][cntj][cntk] + cbeta[threadid][cnti];
            }
            psi[Nx - 1][cntj][cntk] = 0.;
         }
      }
   }
   
   return;
}

/**
 *    Time propagation with respect to H3 (y-part of the Laplacian).
 *    psi   - array with the wave function values
 *    cbeta - Crank-Nicolson scheme coefficients
 */
void calcluy(double complex ***psi, double complex **cbeta) {
   int threadid;
   long cnti, cntj, cntk;
   double complex c;
   
   #pragma omp parallel private(threadid, cnti, cntj, cntk, c)
   {
      threadid = omp_get_thread_num();
      
      #pragma omp for
      for(cnti = 0; cnti < Nx; cnti ++) {
         for(cntk = 0; cntk < Nz; cntk ++) {
            cbeta[threadid][Ny - 2] = psi[cnti][Ny - 1][cntk];
            for (cntj = Ny - 2; cntj > 0; cntj --) {
               c = - Ay * psi[cnti][cntj + 1][cntk] + Ay0r * psi[cnti][cntj][cntk] - Ay * psi[cnti][cntj - 1][cntk];
               cbeta[threadid][cntj - 1] =  cgammay[cntj] * (Ay * cbeta[threadid][cntj] - c);
            }
            psi[cnti][0][cntk] = 0.;
            for (cntj = 0; cntj < Ny - 2; cntj ++) {
               psi[cnti][cntj + 1][cntk] = calphay[cntj] * psi[cnti][cntj][cntk] + cbeta[threadid][cntj];
            }
            psi[cnti][Ny - 1][cntk] = 0.;
         }
      }
   }
   
   return;
}

/**
 *    Time propagation with respect to H4 (z-part of the Laplacian).
 *    psi   - array with the wave function values
 *    cbeta - Crank-Nicolson scheme coefficients
 */
void calcluz(double complex ***psi, double complex **cbeta) {
   int threadid;
   long cnti, cntj, cntk;
   double complex c;
   
   #pragma omp parallel private(threadid, cnti, cntj, cntk, c)
   {
      threadid = omp_get_thread_num();
      
      #pragma omp for
      for(cnti = 0; cnti < Nx; cnti ++) {
         for(cntj = 0; cntj < Ny; cntj ++) {
            cbeta[threadid][Nz - 2] = psi[cnti][cntj][Nz - 1];
            for (cntk = Nz - 2; cntk > 0; cntk --) {
               c = - Az * psi[cnti][cntj][cntk + 1] + Az0r * psi[cnti][cntj][cntk] - Az * psi[cnti][cntj][cntk - 1];
               cbeta[threadid][cntk - 1] =  cgammaz[cntk] * (Az * cbeta[threadid][cntk] - c);
            }
            psi[cnti][cntj][0] = 0.;
            for (cntk = 0; cntk < Nz - 2; cntk ++) {
               psi[cnti][cntj][cntk + 1] = calphaz[cntk] * psi[cnti][cntj][cntk] + cbeta[threadid][cntk];
            }
            psi[cnti][cntj][Nz - 1] = 0.;
         }
      }
   }
   
   return;
}


==> GP-SCL-programs/src/realtime3d-th/realtime3d-th.h <==
/**   
 *    GP-SCL codes are developed by:
 *    
 *    Dusan Vudragovic, Ivana Vidanovic, Antun Balaz
 *    (Institute of Physics Belgrade, Serbia, http://www.scl.rs/)
 *    
 *    Paulsamy Muruganandam
 *    (Bharathidasan University, Tamil Nadu, India)
 *    
 *    Sadhan K. Adhikari
 *    (Sao Paulo State University, Brazil)
 *    
 *    Public use and modification of this code are allowed provided that the
 *    following papers are cited:
 *    P. Muruganandam et al., Comput. Phys. Commun. 180 (2009) 1888;
 *    D. Vudragovic et al., Comput. Phys. Commun. 183 (2012) 2021.
 *    The authors would be grateful for all information and/or comments
 *    regarding the use of the code.
 */

#include <stdio.h>
#include <stdlib.h>
#include <string.h>
#include <math.h>
#include <complex.h>
#include <omp.h>

#define MAX(a, b, c) (a > b) ? ((a > c) ? a : c) : ((b > c) ? b : c)
#define MAX_FILENAME_SIZE 256

char *output, *initout, *rmsout, *Nstpout, *Npasout, *Nrunout;
long outstpx, outstpy, outstpz, outstpt;

int opt;
long Nx, Ny, Nz;
long Nx2, Ny2, Nz2;
long Nstp, Npas, Nrun;
double dx, dy, dz;
double dx2, dy2, dz2;
double dt;
double G0, Gpar, G;
double kappa, lambda;
double par;

double *x, *y, *z;
double *x2, *y2, *z2;
double ***pot;

double complex Ax0, Ay0, Az0, Ax0r, Ay0r, Az0r, Ax, Ay, Az;
double complex *calphax, *calphay, *calphaz;
double complex *cgammax, *cgammay, *cgammaz;

void readpar(void);
void init(double complex ***);
void gencoef(void);
void calcnorm(double *, double complex ***, double **, double **, double **);
void calcmuen(double *, double *, double complex ***, double ***, double ***, double ***, double **, double **, double **, double **, double **, double **);
void calcrms(double *, double complex ***, double **, double **, double **);
void calcnu(double complex ***);
void calclux(double complex ***, double complex **);
void calcluy(double complex ***, double complex **);
void calcluz(double complex ***, double complex **);

extern double simpint(double, double *, long);
extern void diff(double, double *, double *, long);

extern double *alloc_double_vector(long);
extern double complex *alloc_complex_vector(long);
extern double **alloc_double_matrix(long, long);
extern double complex **alloc_complex_matrix(long, long);
extern double ***alloc_double_tensor(long, long, long);
extern double complex ***alloc_complex_tensor(long, long, long);
extern void free_double_vector(double *);
extern void free_complex_vector(double complex *);
extern void free_double_matrix(double **);
extern void free_complex_matrix(double complex **);
extern void free_double_tensor(double ***);
extern void free_complex_tensor(double complex ***);

extern int cfg_init(char *);
extern char *cfg_read(char *);


==> GP-SCL-programs/src/realtime3d/realtime3d.c <==
/**   
 *    GP-SCL codes are developed by:
 *    
 *    Dusan Vudragovic, Ivana Vidanovic, Antun Balaz
 *    (Institute of Physics Belgrade, Serbia, http://www.scl.rs/)
 *    
 *    Paulsamy Muruganandam
 *    (Bharathidasan University, Tamil Nadu, India)
 *    
 *    Sadhan K. Adhikari
 *    (Sao Paulo State University, Brazil)
 *    
 *    Public use and modification of this code are allowed provided that the
 *    following papers are cited:
 *    P. Muruganandam et al., Comput. Phys. Commun. 180 (2009) 1888;
 *    D. Vudragovic et al., Comput. Phys. Commun. 183 (2012) 2021.
 *    The authors would be grateful for all information and/or comments
 *    regarding the use of the code.
 *    
 *    This program solves the time-dependent Gross–Pitaevskii nonlinear
 *    partial differential equation in three space dimensions in a trap using
 *    the real-time propagation. The Gross–Pitaevskii equation describes the
 *    properties of a dilute trapped Bose–Einstein condensate. The equation is
 *    solved using the split-step Crank–Nicolson method by discretizing space
 *    and time. The discretized equation is then propagated in real time over
 *    small time steps.
 *    
 *    Description of variables used in the code:
 *    
 *    opt     - decides which rescaling of GP equation will be used
 *    par     - parameter for rescaling of GP equation
 *    psi     - array with the wave function values
 *    pot     - array with the values of the potential
 *    G0      - final nonlinearity
 *    Gpar    - coefficient that multiplies nonlinear term in non-stationary
 *              problem during final Nrun iterations
 *    norm    - wave function norm
 *    rms     - root mean square radius
 *    mu      - chemical potential
 *    en      - energy
 *    Nx      - number of discretization points in the x-direction
 *    Ny      - number of discretization points in the y-direction
 *    Nz      - number of discretization points in the z-direction
 *    x       - array with the space mesh values in the x-direction
 *    y       - array with the space mesh values in the y-direction
 *    z       - array with the space mesh values in the z-direction
 *    dx      - spatial discretization step in the x-direction
 *    dy      - spatial discretization step in the y-direction
 *    dz      - spatial discretization step in the z-direction
 *    dt      - time discretization step
 *    kappa   - kappa coefficient of anisotropy of the trap
 *    lambda  - lambda coefficient of anisotropy of the trap
 *    Nstp    - number of subsequent iterations with fixed nonlinearity G0
 *    Npas    - number of subsequent iterations with the fixed nonlinearity G0
 *    Nrun    - number of final iterations with the fixed nonlinearity G0
 *    output  - output file with the summary of final values of all physical
 *              quantities
 *    initout - output file with the initial wave function
 *    Nstpout - output file with the wave function obtained after the first
 *              Nstp iterations
 *    Npasout - output file with the wave function obtained after the
 *              subsequent Npas iterations, with the fixed nonlinearity G0
 *    Nrunout - output file with the final wave function obtained after the
 *              final Nrun iterations
 *    rmsout  - output file with the time dependence of RMS during the final
 *              Nrun iterations
 *    outstpx - discretization step in the x-direction used to save wave
 *              functions
 *    outstpy - discretization step in the y-direction used to save wave
 *              functions
 *    outstpz - discretization step in the z-direction used to save wave
 *              functions
 *    outstpt - time discretization step used to save RMS of the wave function
 */

#include "realtime3d.h"

int main(int argc, char **argv) {
   FILE *out;
   FILE *file;
   char filename[MAX_FILENAME_SIZE];
   long cnti;
   double norm, rms, mu, en;
   double complex ***psi;
   double complex *cbeta;
   double ***dpsix, ***dpsiy, ***dpsiz;
   double *tmpxi, *tmpyi, *tmpzi, *tmpxj, *tmpyj, *tmpzj;
   
   if((argc != 3) || (strcmp(*(argv + 1), "-p") != 0)) {
      fprintf(stderr, "Usage: %s -p <parameterfile> \n", *argv);
      exit(EXIT_FAILURE);
   }

   if(! cfg_init(argv[2])) {
      fprintf(stderr, "Wrong input parameter file.\n");
      exit(EXIT_FAILURE);
   }
   
   readpar();
   
   x = alloc_double_vector(Nx);
   y = alloc_double_vector(Ny);
   z = alloc_double_vector(Nz);

   x2 = alloc_double_vector(Nx);
   y2 = alloc_double_vector(Ny);
   z2 = alloc_double_vector(Nz);

   pot = alloc_double_tensor(Nx, Ny, Nz);
   psi = alloc_complex_tensor(Nx, Ny, Nz);
   
   dpsix = alloc_double_tensor(Nx, Ny, Nz);
   dpsiy = alloc_double_tensor(Nx, Ny, Nz);
   dpsiz = alloc_double_tensor(Nx, Ny, Nz);
   
   calphax = alloc_complex_vector(Nx - 1);
   calphay = alloc_complex_vector(Ny - 1);
   calphaz = alloc_complex_vector(Nz - 1);
   cbeta =  alloc_complex_vector(MAX(Nx, Ny, Nz) - 1);
   cgammax = alloc_complex_vector(Nx - 1);
   cgammay = alloc_complex_vector(Ny - 1);
   cgammaz = alloc_complex_vector(Nz - 1);
   
   tmpxi = alloc_double_vector(Nx);
   tmpyi = alloc_double_vector(Ny);
   tmpzi = alloc_double_vector(Nz);
   tmpxj = alloc_double_vector(Nx);
   tmpyj = alloc_double_vector(Ny);
   tmpzj = alloc_double_vector(Nz);
   
   if(output != NULL) out = fopen(output, "w");
   else out = stdout;
   
   fprintf(out, "OPTION = %d\n", opt);
   fprintf(out, "NX = %12li   NY = %12li   NZ = %12li\n", Nx, Ny, Nz);
   fprintf(out, "NSTP = %10li   NPAS = %10li   NRUN = %10li\n", Nstp, Npas, Nrun);
   fprintf(out, "DX = %8le   DY = %8le   DZ = %8le\n", dx, dy, dz);
   fprintf(out, "DT = %8le\n", dt);
   fprintf(out, "AL = %8le   BL = %8le\n", kappa, lambda);
   fprintf(out, "G0 = %8le\n\n", G0);
   fprintf(out, "        %12s   %12s   %12s   %12s   %12s\n", "norm", "mu", "en", "rms", "psi(0,0,0)");
   fflush(out);
   
   G = 0.;
   
   init(psi);
   gencoef();
   calcnorm(&norm, psi, tmpxi, tmpyi, tmpzi);
   calcmuen(&mu, &en, psi, dpsix, dpsiy, dpsiz, tmpxi, tmpyi, tmpzi, tmpxj, tmpyj, tmpzj);
   calcrms(&rms, psi, tmpxi, tmpyi, tmpzi);
   fprintf(out, "INIT    %8le   %8le   %8le   %8le   %8le\n", norm, mu / par, en / par, rms, cabs(psi[Nx2][Ny2][Nz2]));
   fflush(out);
   if(initout != NULL) {
      sprintf(filename, "%s.x", initout);
      file = fopen(filename, "w");
      for(cnti = 0; cnti < Nx; cnti += outstpx)
         fprintf(file, "%8le %8le\n", x[cnti], cabs(psi[cnti][Ny2][Nz2]));
      fclose(file);
      
      sprintf(filename, "%s.y", initout);
      file = fopen(filename, "w");
      for(cnti = 0; cnti < Ny; cnti += outstpy)
         fprintf(file, "%8le %8le\n", y[cnti], cabs(psi[Nx2][cnti][Nz2]));
      fclose(file);
      
      sprintf(filename, "%s.z", initout);
      file = fopen(filename, "w");
      for(cnti = 0; cnti < Nz; cnti += outstpz)
         fprintf(file, "%8le %8le\n", z[cnti], cabs(psi[Nx2][Ny2][cnti]));
      fclose(file);
   }
   
   for(cnti = 0; cnti < Nstp; cnti ++) {
      G += par * G0 / Nstp;
      calcnu(psi);
      calclux(psi, cbeta);
      calcluy(psi, cbeta);
      calcluz(psi, cbeta);
   }
   calcnorm(&norm, psi, tmpxi, tmpyi, tmpzi);
   calcmuen(&mu, &en, psi, dpsix, dpsiy, dpsiz, tmpxi, tmpyi, tmpzi, tmpxj, tmpyj, tmpzj);
   calcrms(&rms, psi, tmpxi, tmpyi, tmpzi);
   fprintf(out, "NSTP    %8le   %8le   %8le   %8le   %8le\n", norm, mu / par, en / par, rms, cabs(psi[Nx2][Ny2][Nz2]));
   fflush(out);
   if(Nstpout != NULL) {
      sprintf(filename, "%s.x", Nstpout);
      file = fopen(filename, "w");
      for(cnti = 0; cnti < Nx; cnti += outstpx)
         fprintf(file, "%8le %8le\n", x[cnti], cabs(psi[cnti][Ny2][Nz2]));
      fclose(file);
      
      sprintf(filename, "%s.y", Nstpout);
      file = fopen(filename, "w");
      for(cnti = 0; cnti < Ny; cnti += outstpy)
         fprintf(file, "%8le %8le\n", y[cnti], cabs(psi[Nx2][cnti][Nz2]));
      fclose(file);
      
      sprintf(filename, "%s.z", Nstpout);
      file = fopen(filename, "w");
      for(cnti = 0; cnti < Nz; cnti += outstpz)
         fprintf(file, "%8le %8le\n", z[cnti], cabs(psi[Nx2][Ny2][cnti]));
      fclose(file);
   }
   
   for(cnti = 0; cnti < Npas; cnti ++) {
      calcnu(psi);
      calclux(psi, cbeta);
      calcluy(psi, cbeta);
      calcluz(psi, cbeta);
   }
   calcnorm(&norm, psi, tmpxi, tmpyi, tmpzi);
   calcmuen(&mu, &en, psi, dpsix, dpsiy, dpsiz, tmpxi, tmpyi, tmpzi, tmpxj, tmpyj, tmpzj);
   calcrms(&rms, psi, tmpxi, tmpyi, tmpzi);
   fprintf(out, "NPAS    %8le   %8le   %8le   %8le   %8le\n", norm, mu / par, en / par, rms, cabs(psi[Nx2][Ny2][Nz2]));
   fflush(out);
   if(Npasout != NULL) {
      sprintf(filename, "%s.x", Npasout);
      file = fopen(filename, "w");
      for(cnti = 0; cnti < Nx; cnti += outstpx)
         fprintf(file, "%8le %8le\n", x[cnti], cabs(psi[cnti][Ny2][Nz2]));
      fclose(file);
      
      sprintf(filename, "%s.y", Npasout);
      file = fopen(filename, "w");
      for(cnti = 0; cnti < Ny; cnti += outstpy)
         fprintf(file, "%8le %8le\n", y[cnti], cabs(psi[Nx2][cnti][Nz2]));
      fclose(file);
      
      sprintf(filename, "%s.z", Npasout);
      file = fopen(filename, "w");
      for(cnti = 0; cnti < Nz; cnti += outstpz)
         fprintf(file, "%8le %8le\n", z[cnti], cabs(psi[Nx2][Ny2][cnti]));
      fclose(file);
   }
   
   G *= Gpar;
   
   if(rmsout != NULL) file = fopen(rmsout, "w");
   for(cnti = 1; cnti <= Nrun; cnti ++) {
      calcnu(psi);
      calclux(psi, cbeta);
      calcluy(psi, cbeta);
      calcluz(psi, cbeta);
      if((rmsout != NULL) && (cnti % outstpt == 0)) {
         calcrms(&rms, psi, tmpxi, tmpyi, tmpzi);
         fprintf(file, "%8le %8le\n", cnti * dt * par, rms);
         fflush(file);
      }
   }
   if(rmsout != NULL) fclose(file);
   calcnorm(&norm, psi, tmpxi, tmpyi, tmpzi);
   calcmuen(&mu, &en, psi, dpsix, dpsiy, dpsiz, tmpxi, tmpyi, tmpzi, tmpxj, tmpyj, tmpzj);
   calcrms(&rms, psi, tmpxi, tmpyi, tmpzi);
   fprintf(out, "NRUN    %8le   %8le   %8le   %8le   %8le\n", norm, mu / par, en / par, rms, cabs(psi[Nx2][Ny2][Nz2]));
   fflush(out);
   if(Nrunout != NULL) {
      sprintf(filename, "%s.x", Nrunout);
      file = fopen(filename, "w");
      for(cnti = 0; cnti < Nx; cnti += outstpx)
         fprintf(file, "%8le %8le\n", x[cnti], cabs(psi[cnti][Ny2][Nz2]));
      fclose(file);
      
      sprintf(filename, "%s.y", Nrunout);
      file = fopen(filename, "w");
      for(cnti = 0; cnti < Ny; cnti += outstpy)
         fprintf(file, "%8le %8le\n", y[cnti], cabs(psi[Nx2][cnti][Nz2]));
      fclose(file);
      
      sprintf(filename, "%s.z", Nrunout);
      file = fopen(filename, "w");
      for(cnti = 0; cnti < Nz; cnti += outstpz)
         fprintf(file, "%8le %8le\n", z[cnti], cabs(psi[Nx2][Ny2][cnti]));
      fclose(file);
   }
   
   if(output != NULL) fclose(out);
   
   free_double_vector(x);
   free_double_vector(y);
   free_double_vector(z);

   free_double_vector(x2);
   free_double_vector(y2);
   free_double_vector(z2);
   
   free_double_tensor(pot);
   free_complex_tensor(psi);
   
   free_double_tensor(dpsix);
   free_double_tensor(dpsiy);
   free_double_tensor(dpsiz);
   
   free_complex_vector(calphax);
   free_complex_vector(calphay);
   free_complex_vector(calphaz);
   free_complex_vector(cbeta);
   free_complex_vector(cgammax);
   free_complex_vector(cgammay);
   free_complex_vector(cgammaz);
   
   free_double_vector(tmpxi);
   free_double_vector(tmpyi);
   free_double_vector(tmpzi);
   free_double_vector(tmpxj);
   free_double_vector(tmpyj);
   free_double_vector(tmpzj);
   
   return(EXIT_SUCCESS);
}

/**
 *    Reading input parameters from the configuration file.
 */
void readpar(void) {
   char *cfg_tmp;
   
   if((cfg_tmp = cfg_read("OPTION")) == NULL) {
      fprintf(stderr, "OPTION is not defined in the configuration file\n");
      exit(EXIT_FAILURE);
   }
   opt = atol(cfg_tmp);
   
   if((cfg_tmp = cfg_read("G0")) == NULL) {
      fprintf(stderr, "G0 is not defined in the configuration file.\n");
      exit(EXIT_FAILURE);
   }
   G0 = atof(cfg_tmp);

   if((cfg_tmp = cfg_read("GPAR")) == NULL) {
      fprintf(stderr, "GPAR is not defined in the configuration file.\n");
      exit(EXIT_FAILURE);
   }
   Gpar = atof(cfg_tmp);

   if((cfg_tmp = cfg_read("NX")) == NULL) {
      fprintf(stderr, "NX is not defined in the configuration file.\n");
      exit(EXIT_FAILURE);
   }
   Nx = atol(cfg_tmp);

   if((cfg_tmp = cfg_read("NY")) == NULL) {
      fprintf(stderr, "NY is not defined in the configuration file.\n");
      exit(EXIT_FAILURE);
   }
   Ny = atol(cfg_tmp);

   if((cfg_tmp = cfg_read("NZ")) == NULL) {
      fprintf(stderr, "Nz is not defined in the configuration file.\n");
      exit(EXIT_FAILURE);
   }
   Nz = atol(cfg_tmp);

   if((cfg_tmp = cfg_read("DX")) == NULL) {
      fprintf(stderr, "DX is not defined in the configuration file.\n");
      exit(EXIT_FAILURE);
   }
   dx = atof(cfg_tmp);

   if((cfg_tmp = cfg_read("DY")) == NULL) {
      fprintf(stderr, "DY is not defined in the configuration file.\n");
      exit(EXIT_FAILURE);
   }
   dy = atof(cfg_tmp);

   if((cfg_tmp = cfg_read("DZ")) == NULL) {
      fprintf(stderr, "DZ is not defined in the configuration file.\n");
      exit(EXIT_FAILURE);
   }
   dz = atof(cfg_tmp);
   
   if((cfg_tmp = cfg_read("DT")) == NULL) {
      fprintf(stderr, "DT is not defined in the configuration file.\n");
      exit(EXIT_FAILURE);
   }
   dt = atof(cfg_tmp);
   
   if((cfg_tmp = cfg_read("AL")) == NULL) {
      fprintf(stderr, "AL is not defined in the configuration file.\n");
      exit(EXIT_FAILURE);
   }
   kappa = atof(cfg_tmp);
   
   if((cfg_tmp = cfg_read("BL")) == NULL) {
      fprintf(stderr, "BL is not defined in the configuration file.\n");
      exit(EXIT_FAILURE);
   }
   lambda = atof(cfg_tmp);
   
   if((cfg_tmp = cfg_read("NSTP")) == NULL) {
      fprintf(stderr, "NSTP is not defined in the configuration file.\n");
      exit(EXIT_FAILURE);
   }
   Nstp = atol(cfg_tmp);
   
   if((cfg_tmp = cfg_read("NPAS")) == NULL) {
      fprintf(stderr, "NPAS is not defined in the configuration file.\n");
      exit(EXIT_FAILURE);
   }
   Npas = atol(cfg_tmp);
   
   if((cfg_tmp = cfg_read("NRUN")) == NULL) {
      fprintf(stderr, "NRUN is not defined in the configuration file.\n");
      exit(EXIT_FAILURE);
   }
   Nrun = atol(cfg_tmp);
   
   output = cfg_read("OUTPUT");
   initout = cfg_read("INITOUT");
   rmsout = cfg_read("RMSOUT");
   Nstpout = cfg_read("NSTPOUT");
   Npasout = cfg_read("NPASOUT");
   Nrunout = cfg_read("NRUNOUT");
   
   if((initout != NULL) || (Nstpout != NULL) || (Npasout != NULL) || (Nrunout != NULL)) {
      if((cfg_tmp = cfg_read("OUTSTPX")) == NULL) {
         fprintf(stderr, "OUTSTPX is not defined in the configuration file.\n");
         exit(EXIT_FAILURE);
      }
      outstpx = atol(cfg_tmp);
      
      if((cfg_tmp = cfg_read("OUTSTPY")) == NULL) {
         fprintf(stderr, "OUTSTPY is not defined in the configuration file.\n");
         exit(EXIT_FAILURE);
      }
      outstpy = atol(cfg_tmp);
      
      if((cfg_tmp = cfg_read("OUTSTPZ")) == NULL) {
         fprintf(stderr, "OUTSTPZ is not defined in the configuration file.\n");
         exit(EXIT_FAILURE);
      }
      outstpz = atol(cfg_tmp);
   }
   
   if(rmsout != NULL) {
      if((cfg_tmp = cfg_read("OUTSTPT")) == NULL) {
         fprintf(stderr, "OUTSTPT is not defined in the configuration file.\n");
         exit(EXIT_FAILURE);
      }
      outstpt = atol(cfg_tmp);
   }
   
   return;
}

/**
 *    Initialization of the space mesh, the potential, and the initial wave
 *    function.
 *    psi - array with the wave function values
 */
void init(double complex ***psi) {
   long cnti, cntj, cntk;
   double kappa2, lambda2;
   double pi, cpsi1, cpsi2;
   double tmp;
   
   if (opt == 2) par = 2.;
   else par = 1.;
   
   kappa2 = kappa * kappa;
   lambda2 = lambda * lambda;
   
   Nx2 = Nx / 2; Ny2 = Ny / 2; Nz2 = Nz / 2;
   dx2 = dx * dx; dy2 = dy * dy; dz2 = dz * dz;
   
   pi = 4. * atan(1.);
   cpsi1 = sqrt(pi * sqrt(pi / (kappa * lambda)));
   cpsi2 = cpsi1 * sqrt(2. * sqrt(2.));
   
   for(cnti = 0; cnti < Nx; cnti ++) {
      x[cnti] = (cnti - Nx2) * dx;
      x2[cnti] = x[cnti] * x[cnti];
      for(cntj = 0; cntj < Ny; cntj ++) {
         y[cntj] = (cntj - Ny2) * dy;
         y2[cntj] = y[cntj] * y[cntj];
         for(cntk = 0; cntk < Nz; cntk ++) {
            z[cntk] = (cntk - Nz2) * dz;
            z2[cntk] = z[cntk] * z[cntk];
            if(opt == 3) {
               pot[cnti][cntj][cntk] = 0.25 * (x2[cnti] + kappa2 * y2[cntj] + lambda2 * z2[cntk]);
               tmp = exp(- 0.25 * (x2[cnti] + kappa * y2[cntj] + lambda * z2[cntk]));
               psi[cnti][cntj][cntk] = tmp / cpsi2;
            } else {
               pot[cnti][cntj][cntk] = x2[cnti] + kappa2 * y2[cntj] + lambda2 * z2[cntk];
               tmp = exp(- 0.5 * (x2[cnti] + kappa * y2[cntj] + lambda * z2[cntk]));
               psi[cnti][cntj][cntk] = tmp / cpsi1;
            }
         }
      }
   }
   
   return;
}

/**
 *    Crank-Nicolson scheme coefficients generation.
 */
void gencoef(void) {
   long cnti;
   
   Ax0 = 1. + I * dt / dx2;
   Ay0 = 1. + I * dt / dy2;
   Az0 = 1. + I * dt / dz2;
   
   Ax0r = 1. - I * dt / dx2;
   Ay0r = 1. - I * dt / dy2;
   Az0r = 1. - I * dt / dz2;
   
   Ax = - 0.5 * I * dt / dx2;
   Ay = - 0.5 * I * dt / dy2;
   Az = - 0.5 * I * dt / dz2;
   
   calphax[Nx - 2] = 0.;
   cgammax[Nx - 2] = - 1. / Ax0;
   for (cnti = Nx - 2; cnti > 0; cnti --) {
      calphax[cnti - 1] = Ax * cgammax[cnti];
      cgammax[cnti - 1] = - 1. / (Ax0 + Ax * calphax[cnti - 1]);
   }
   
   calphay[Ny - 2] = 0.;
   cgammay[Ny - 2] = - 1. / Ay0;
   for (cnti = Ny - 2; cnti > 0; cnti --) {
      calphay[cnti - 1] = Ay * cgammay[cnti];
      cgammay[cnti - 1] = - 1. / (Ay0 + Ay * calphay[cnti - 1]);
   }
      
   calphaz[Nz - 2] = 0.;
   cgammaz[Nz - 2] = - 1. / Az0;
   for (cnti = Nz - 2; cnti > 0; cnti --) {
      calphaz[cnti - 1] = Az * cgammaz[cnti];
      cgammaz[cnti - 1] = - 1. / (Az0 + Az * calphaz[cnti - 1]);
   }
   
   return;
}

/**
 *    Calculation of the wave function norm and normalization.
 *    norm - wave function norm
 *    psi  - array with the wave function values
 *    tmpx - temporary array
 *    tmpy - temporary array
 *    tmpz - temporary array
 */
void calcnorm(double *norm, double complex ***psi, double *tmpx, double *tmpy, double *tmpz) {
   long cnti, cntj, cntk;
   
   for(cnti = 0; cnti < Nx; cnti ++) {
      for(cntj = 0; cntj < Ny; cntj ++) {
         for(cntk = 0; cntk < Nz; cntk ++) {
            tmpz[cntk] = cabs(psi[cnti][cntj][cntk]);
            tmpz[cntk] *= tmpz[cntk];
         }
         tmpy[cntj] = simpint(dz, tmpz, Nz);
      }
      tmpx[cnti] = simpint(dy, tmpy, Ny);
   }
   
   *norm = sqrt(simpint(dx, tmpx, Nx));
   
   for(cnti = 0; cnti < Nx; cnti ++) {
      for(cntj = 0; cntj < Ny; cntj ++) {
         for(cntk = 0; cntk < Nz; cntk ++) {
            psi[cnti][cntj][cntk] /= *norm;
         }
      }
   }
   
   return;
}

/**
 *    Calculation of the chemical potential and energy.
 *    mu    - chemical potential
 *    en    - energy
 *    psi   - array with the wave function values
 *    dpsix - temporary array
 *    dpsiy - temporary array
 *    dpsiz - temporary array
 *    tmpxi - temporary array
 *    tmpyi - temporary array
 *    tmpzi - temporary array
 *    tmpxj - temporary array
 *    tmpyj - temporary array
 *    tmpzj - temporary array
 */
void calcmuen(double *mu, double *en, double complex ***psi, double ***dpsix, double ***dpsiy, double ***dpsiz, double *tmpxi, double *tmpyi, double *tmpzi, double *tmpxj, double *tmpyj, double *tmpzj) {
   long cnti, cntj, cntk;
   double psi2, psi2lin, dpsi2;
   
   for(cntj = 0; cntj < Ny; cntj ++) {
      for(cntk = 0; cntk < Nz; cntk ++) {
         for(cnti = 0; cnti < Nx; cnti ++) {
            tmpxi[cnti] = cabs(psi[cnti][cntj][cntk]);
         }
         diff(dx, tmpxi, tmpxj, Nx);
         for(cnti = 0; cnti < Nx; cnti ++) {
            dpsix[cnti][cntj][cntk] = tmpxj[cnti];
         }
      }
   }
   
   for(cnti = 0; cnti < Nx; cnti ++) {
      for(cntk = 0; cntk < Nz; cntk ++) {
         for(cntj = 0; cntj < Ny; cntj ++) {
            tmpyi[cntj] = cabs(psi[cnti][cntj][cntk]);
         }
         diff(dy, tmpyi, tmpyj, Ny);
         for(cntj = 0; cntj < Ny; cntj ++) {
            dpsiy[cnti][cntj][cntk] = tmpyj[cntj];
         }
      }
   }
   
   for(cnti = 0; cnti < Nx; cnti ++) {
      for(cntj = 0; cntj < Ny; cntj ++) {
         for(cntk = 0; cntk < Nz; cntk ++) {
            tmpzi[cntk] = cabs(psi[cnti][cntj][cntk]);
         }
         diff(dz, tmpzi, tmpzj, Nz);
         for(cntk = 0; cntk < Nz; cntk ++) {
            dpsiz[cnti][cntj][cntk] = tmpzj[cntk];
         }
      }
   }
   
   for(cnti = 0; cnti < Nx; cnti ++) {
      for(cntj = 0; cntj < Ny; cntj ++) {
         for(cntk = 0; cntk < Nz; cntk ++) {
            psi2 = cabs(psi[cnti][cntj][cntk]);
            psi2 *= psi2;
            psi2lin = psi2 * G;
            dpsi2 = dpsix[cnti][cntj][cntk] * dpsix[cnti][cntj][cntk] + 
                    dpsiy[cnti][cntj][cntk] * dpsiy[cnti][cntj][cntk] + 
                    dpsiz[cnti][cntj][cntk] * dpsiz[cnti][cntj][cntk];
            tmpzi[cntk] = (pot[cnti][cntj][cntk] + psi2lin) * psi2 + dpsi2;
            tmpzj[cntk] = (pot[cnti][cntj][cntk] + 0.5 * psi2lin) * psi2 + dpsi2;
         }
         tmpyi[cntj] = simpint(dz, tmpzi, Nz);
         tmpyj[cntj] = simpint(dz, tmpzj, Nz);
      }
      tmpxi[cnti] = simpint(dy, tmpyi, Ny);
      tmpxj[cnti] = simpint(dy, tmpyj, Ny);
   }
   *mu = simpint(dx, tmpxi, Nx);
   *en = simpint(dx, tmpxj, Nx);
   
   return;
}

/**
 *    Calculation of the root mean square radius.
 *    rms  - root mean square radius
 *    psi  - array with the wave function values
 *    tmpx - temporary array
 *    tmpy - temporary array
 *    tmpz - temporary array
 */
void calcrms(double *rms, double complex ***psi, double *tmpx, double *tmpy, double *tmpz) {
   long cnti, cntj, cntk;
   double psi2;
   
   for(cnti = 0; cnti < Nx; cnti ++) {
      for(cntj = 0; cntj < Ny; cntj ++) {
         for(cntk = 0; cntk < Nz; cntk ++) {
            psi2 = cabs(psi[cnti][cntj][cntk]);
            psi2 *= psi2;
            tmpz[cntk] = (x2[cnti] + y2[cntj] + z2[cntk]) * psi2;
         }
         tmpy[cntj] = simpint(dz, tmpz, Nz);
      }
      tmpx[cnti] = simpint(dy, tmpy, Ny);
   }
   *rms = sqrt(simpint(dx, tmpx, Nx));
   
   return;
}

/**
 *    Time propagation with respect to H1 (part of the Hamiltonian without spatial
 *    derivatives).
 *    psi - array with the wave function values
 */
void calcnu(double complex ***psi) {
   long cnti, cntj, cntk;
   double psi2, psi2lin, tmp;
   
   for(cnti = 0; cnti < Nx; cnti ++) {
      for(cntj = 0; cntj < Ny; cntj ++) {
         for(cntk = 0; cntk < Nz; cntk ++) {
            psi2 = cabs(psi[cnti][cntj][cntk]);
            psi2 *= psi2;
            psi2lin = psi2 * G;
            tmp = dt * (pot[cnti][cntj][cntk] + psi2lin);
            psi[cnti][cntj][cntk] *= cexp(- I * tmp);
         }
      }
   }
   
   return;
}

/**
 *    Time propagation with respect to H2 (x-part of the Laplacian).
 *    psi   - array with the wave function values
 *    cbeta - Crank-Nicolson scheme coefficients
 */
void calclux(double complex ***psi, double complex *cbeta) {
   long cnti, cntj, cntk;
   double complex c;
   
   for(cntj = 0; cntj < Ny; cntj ++) {
      for(cntk = 0; cntk < Nz; cntk ++) {
         cbeta[Nx - 2] = psi[Nx - 1][cntj][cntk];
         for (cnti = Nx - 2; cnti > 0; cnti --) {
            c = - Ax * psi[cnti + 1][cntj][cntk] + Ax0r * psi[cnti][cntj][cntk] - Ax * psi[cnti - 1][cntj][cntk];
            cbeta[cnti - 1] =  cgammax[cnti] * (Ax * cbeta[cnti] - c);
         }
         psi[0][cntj][cntk] = 0.;
         for (cnti = 0; cnti < Nx - 2; cnti ++) {
            psi[cnti + 1][cntj][cntk] = calphax[cnti] * psi[cnti][cntj][cntk] + cbeta[cnti];
         }
         psi[Nx - 1][cntj][cntk] = 0.;
      }
   }
   
   return;
}

/**
 *    Time propagation with respect to H3 (y-part of the Laplacian).
 *    psi   - array with the wave function values
 *    cbeta - Crank-Nicolson scheme coefficients
 */
void calcluy(double complex ***psi, double complex *cbeta) {
   long cnti, cntj, cntk;
   double complex c;
   
   for(cnti = 0; cnti < Nx; cnti ++) {
      for(cntk = 0; cntk < Nz; cntk ++) {
         cbeta[Ny - 2] = psi[cnti][Ny - 1][cntk];
         for (cntj = Ny - 2; cntj > 0; cntj --) {
            c = - Ay * psi[cnti][cntj + 1][cntk] + Ay0r * psi[cnti][cntj][cntk] - Ay * psi[cnti][cntj - 1][cntk];
            cbeta[cntj - 1] =  cgammay[cntj] * (Ay * cbeta[cntj] - c);
         }
         psi[cnti][0][cntk] = 0.;
         for (cntj = 0; cntj < Ny - 2; cntj ++) {
            psi[cnti][cntj + 1][cntk] = calphay[cntj] * psi[cnti][cntj][cntk] + cbeta[cntj];
         }
         psi[cnti][Ny - 1][cntk] = 0.;
      }
   }
   
   return;
}

/**
 *    Time propagation with respect to H4 (z-part of the Laplacian).
 *    psi   - array with the wave function values
 *    cbeta - Crank-Nicolson scheme coefficients
 */
void calcluz(double complex ***psi, double complex *cbeta) {
   long cnti, cntj, cntk;
   double complex c;
   
   for(cnti = 0; cnti < Nx; cnti ++) {
      for(cntj = 0; cntj < Ny; cntj ++) {
         cbeta[Nz - 2] = psi[cnti][cntj][Nz - 1];
         for (cntk = Nz - 2; cntk > 0; cntk --) {
            c = - Az * psi[cnti][cntj][cntk + 1] + Az0r * psi[cnti][cntj][cntk] - Az * psi[cnti][cntj][cntk - 1];
            cbeta[cntk - 1] =  cgammaz[cntk] * (Az * cbeta[cntk] - c);
         }
         psi[cnti][cntj][0] = 0.;
         for (cntk = 0; cntk < Nz - 2; cntk ++) {
            psi[cnti][cntj][cntk + 1] = calphaz[cntk] * psi[cnti][cntj][cntk] + cbeta[cntk];
         }
         psi[cnti][cntj][Nz - 1] = 0.;
      }
   }
   
   return;
}


==> GP-SCL-programs/src/realtime3d/realtime3d.h <==
/**   
 *    GP-SCL codes are developed by:
 *    
 *    Dusan Vudragovic, Ivana Vidanovic, Antun Balaz
 *    (Institute of Physics Belgrade, Serbia, http://www.scl.rs/)
 *    
 *    Paulsamy Muruganandam
 *    (Bharathidasan University, Tamil Nadu, India)
 *    
 *    Sadhan K. Adhikari
 *    (Sao Paulo State University, Brazil)
 *    
 *    Public use and modification of this code are allowed provided that the
 *    following papers are cited:
 *    P. Muruganandam et al., Comput. Phys. Commun. 180 (2009) 1888;
 *    D. Vudragovic et al., Comput. Phys. Commun. 183 (2012) 2021.
 *    The authors would be grateful for all information and/or comments
 *    regarding the use of the code.
 */

#include <stdio.h>
#include <stdlib.h>
#include <string.h>
#include <math.h>
#include <complex.h>

#define MAX(a, b, c) (a > b) ? ((a > c) ? a : c) : ((b > c) ? b : c)
#define MAX_FILENAME_SIZE 256

char *output, *initout, *rmsout, *Nstpout, *Npasout, *Nrunout;
long outstpx, outstpy, outstpz, outstpt;

int opt;
long Nx, Ny, Nz;
long Nx2, Ny2, Nz2;
long Nstp, Npas, Nrun;
double dx, dy, dz;
double dx2, dy2, dz2;
double dt;
double G0, Gpar, G;
double kappa, lambda;
double par;

double *x, *y, *z;
double *x2, *y2, *z2;
double ***pot;

double complex Ax0, Ay0, Az0, Ax0r, Ay0r, Az0r, Ax, Ay, Az;
double complex *calphax, *calphay, *calphaz;
double complex *cgammax, *cgammay, *cgammaz;

void readpar(void);
void init(double complex ***);
void gencoef(void);
void calcnorm(double *, double complex ***, double *, double *, double *);
void calcmuen(double *, double *, double complex ***, double ***, double ***, double ***, double *, double *, double *, double *, double *, double *);
void calcrms(double *, double complex ***, double *, double *, double *);
void calcnu(double complex ***);
void calclux(double complex ***, double complex *);
void calcluy(double complex ***, double complex *);
void calcluz(double complex ***, double complex *);

extern double simpint(double, double *, long);
extern void diff(double, double *, double *, long);

extern double *alloc_double_vector(long);
extern double complex *alloc_complex_vector(long);
extern double ***alloc_double_tensor(long, long, long);
extern double complex ***alloc_complex_tensor(long, long, long);
extern void free_double_vector(double *);
extern void free_complex_vector(double complex *);
extern void free_double_tensor(double ***);
extern void free_complex_tensor(double complex ***);

extern int cfg_init(char *);
extern char *cfg_read(char *);


==> GP-SCL-programs/src/realtimeaxial-th/realtimeaxial-th.c <==
/**   
 *    GP-SCL codes are developed by:
 *    
 *    Dusan Vudragovic, Ivana Vidanovic, Antun Balaz
 *    (Institute of Physics Belgrade, Serbia, http://www.scl.rs/)
 *    
 *    Paulsamy Muruganandam
 *    (Bharathidasan University, Tamil Nadu, India)
 *    
 *    Sadhan K. Adhikari
 *    (Sao Paulo State University, Brazil)
 *    
 *    Public use and modification of this code are allowed provided that the
 *    following papers are cited:
 *    P. Muruganandam et al., Comput. Phys. Commun. 180 (2009) 1888;
 *    D. Vudragovic et al., Comput. Phys. Commun. 183 (2012) 2021.
 *    The authors would be grateful for all information and/or comments
 *    regarding the use of the code.
 *    
 *    This program solves the time-dependent Gross–Pitaevskii nonlinear
 *    partial differential equation in three space dimensions in an
 *    axially-symmetric trap using the real-time propagation. The
 *    Gross–Pitaevskii equation describes the properties of a dilute trapped
 *    Bose–Einstein condensate. The equation is solved using the split-step
 *    Crank–Nicolson method by discretizing space and time. The discretized
 *    equation is then propagated in real time over small time steps.
 *    
 *    Description of variables used in the code:
 *    
 *    opt       - decides which rescaling of GP equation will be used
 *    par       - parameter for rescaling of GP equation
 *    psi       - array with the wave function values
 *    pot       - array with the values of the potential
 *    G0        - final nonlinearity
 *    Gpar      - coefficient that multiplies nonlinear term in non-stationary
 *                problem during final Nrun iterations
 *    norm      - wave function norm
 *    rms       - root mean square radius
 *    mu        - chemical potential
 *    en        - energy
 *    Nrho      - number of discretization points in the rho-direction
 *    Nz        - number of discretization points in the z-direction
 *    rho       - array with the space mesh values in the rho-direction
 *    z         - array with the space mesh values in the z-direction
 *    drho      - spatial discretization step in the rho-direction
 *    dz        - spatial discretization step in the z-direction
 *    dt        - time discretization step
 *    kappa     - kappa coefficient of anisotropy of the trap
 *    lambda    - lambda coefficient of anisotropy of the trap
 *    Nstp      - number of subsequent iterations with fixed nonlinearity G0
 *    Npas      - number of subsequent iterations with the fixed nonlinearity
 *                G0
 *    Nrun      - number of final iterations with the fixed nonlinearity G0
 *    output    - output file with the summary of final values of all physical
 *                quantities
 *    initout   - output file with the initial wave function
 *    Nstpout   - output file with the wave function obtained after the first
 *                Nstp iterations
 *    Npasout   - output file with the wave function obtained after the
 *                subsequent Npas iterations, with the fixed nonlinearity G0
 *    Nrunout   - output file with the final wave function obtained after the
 *                final Nrun iterations
 *    rmsout    - output file with the time dependence of RMS during the final
 *                Nrun iterations
 *    outstprho - discretization step in the rho-direction used to save wave
 *                functions
 *    outstpz   - discretization step in the z-direction used to save wave
 *                functions
 *    outstpt   - time discretization step used to save RMS of the wave
 *                function
 */

#include "realtimeaxial-th.h"

int main(int argc, char **argv) {
   FILE *out;
   FILE *file;
   int nthreads;
   long cnti, cntj;
   double norm, rmsrho, rmsz, rms, mu, en;
   double complex **psi;
   double complex **cbeta;
   double **dpsirho, **dpsiz;
   double **tmprhoi, **tmpzi, **tmprhoj, **tmpzj;
   
   if((argc != 3) || (strcmp(*(argv + 1), "-p") != 0)) {
      fprintf(stderr, "Usage: %s -p <parameterfile> \n", *argv);
      exit(EXIT_FAILURE);
   }

   if(! cfg_init(argv[2])) {
      fprintf(stderr, "Wrong input parameter file.\n");
      exit(EXIT_FAILURE);
   }
   
   readpar();
   
   #pragma omp parallel
      #pragma omp master
         nthreads = omp_get_num_threads();
   
   rho = alloc_double_vector(Nrho);
   z = alloc_double_vector(Nz);

   rho2 = alloc_double_vector(Nrho);
   z2 = alloc_double_vector(Nz);

   pot = alloc_double_matrix(Nrho, Nz);
   psi = alloc_complex_matrix(Nrho, Nz);
   
   dpsirho = alloc_double_matrix(Nrho, Nz);
   dpsiz = alloc_double_matrix(Nrho, Nz);
   
   calpharho = alloc_complex_vector(Nrho - 1);
   calphaz = alloc_complex_vector(Nz - 1);
   cbeta =  alloc_complex_matrix(nthreads, MAX(Nrho, Nz) - 1);
   cgammarho = alloc_complex_vector(Nrho - 1);
   cgammaz = alloc_complex_vector(Nz - 1);
   
   tmprhoi = alloc_double_matrix(nthreads, Nrho);
   tmpzi = alloc_double_matrix(nthreads, Nz);
   tmprhoj = alloc_double_matrix(nthreads, Nrho);
   tmpzj = alloc_double_matrix(nthreads, Nz);
   
   if(output != NULL) out = fopen(output, "w");
   else out = stdout;
   
   fprintf(out, "OPTION = %d\n", opt);
   fprintf(out, "NRHO = %12li   NZ = %12li\n", Nrho, Nz);
   fprintf(out, "NSTP =   %10li   NPAS = %10li   NRUN = %10li\n", Nstp, Npas, Nrun);
   fprintf(out, "DRHO = %8le   DZ = %8le\n", drho, dz);
   fprintf(out, "DT = %8le\n", dt);
   fprintf(out, "AL = %8le   BL = %8le\n", kappa, lambda);
   fprintf(out, "G0 = %8le\n\n", G0);
   fprintf(out, "        %12s   %12s   %12s   %12s   %12s   %12s   %12s\n", "norm", "mu", "en", "rmsrho", "rmsz", "rms", "psi(0)");
   fflush(out);
   
   G = 0.;
   
   init(psi);
   gencoef();
   calcnorm(&norm, psi, tmprhoi, tmpzi);
   calcmuen(&mu, &en, psi, dpsirho, dpsiz, tmprhoi, tmpzi, tmprhoj, tmpzj);
   calcrms(&rmsrho, &rmsz, &rms, psi, tmprhoi, tmpzi, tmprhoj, tmpzj);
   fprintf(out, "INIT    %8le   %8le   %8le   %8le   %8le   %8le   %8le\n", norm, mu / par, en / par, rmsrho, rmsz, rms, cabs(psi[0][Nz2 + 1]));
   fflush(out);
   if(initout != NULL) {
      file = fopen(initout, "w");
      for(cnti = 0; cnti < Nrho; cnti += outstprho) {
         for(cntj = 0; cntj < Nz; cntj += outstpz) {
            fprintf(file, "%8le %8le %8le\n", rho[cnti], z[cntj], cabs(psi[cnti][cntj]));
         }
         fprintf(file, "\n");
      }
      fclose(file);
   }
   
   for(cnti = 0; cnti < Nstp; cnti ++) {
      G += par * G0 / Nstp;
      calcnu(psi);
      calclurho(psi, cbeta);
      calcluz(psi, cbeta);
   }
   calcnorm(&norm, psi, tmprhoi, tmpzi);
   calcmuen(&mu, &en, psi, dpsirho, dpsiz, tmprhoi, tmpzi, tmprhoj, tmpzj);
   calcrms(&rmsrho, &rmsz, &rms, psi, tmprhoi, tmpzi, tmprhoj, tmpzj);
   fprintf(out, "NSTP    %8le   %8le   %8le   %8le   %8le   %8le   %8le\n", norm, mu / par, en / par, rmsrho, rmsz, rms, cabs(psi[0][Nz2 + 1]));
   fflush(out);
   if(Nstpout != NULL) {
      file = fopen(Nstpout, "w");
      for(cnti = 0; cnti < Nrho; cnti += outstprho) {
         for(cntj = 0; cntj < Nz; cntj += outstpz) {
            fprintf(file, "%8le %8le %8le\n", rho[cnti], z[cntj], cabs(psi[cnti][cntj]));
         }
         fprintf(file, "\n");
      }
      fclose(file);
   }
   
   for(cnti = 0; cnti < Npas; cnti ++) {
      calcnu(psi);
      calclurho(psi, cbeta);
      calcluz(psi, cbeta);
   }
   calcnorm(&norm, psi, tmprhoi, tmpzi);
   calcmuen(&mu, &en, psi, dpsirho, dpsiz, tmprhoi, tmpzi, tmprhoj, tmpzj);
   calcrms(&rmsrho, &rmsz, &rms, psi, tmprhoi, tmpzi, tmprhoj, tmpzj);
   fprintf(out, "NPAS    %8le   %8le   %8le   %8le   %8le   %8le   %8le\n", norm, mu / par, en / par, rmsrho, rmsz, rms, cabs(psi[0][Nz2 + 1]));
   fflush(out);
   if(Npasout != NULL) {
      file = fopen(Npasout, "w");
      for(cnti = 0; cnti < Nrho; cnti += outstprho) {
         for(cntj = 0; cntj < Nz; cntj += outstpz) {
            fprintf(file, "%8le %8le %8le\n", rho[cnti], z[cntj], cabs(psi[cnti][cntj]));
         }
         fprintf(file, "\n");
      }
      fclose(file);
   }
   
   G *= Gpar;
   
   if(rmsout != NULL) file = fopen(rmsout, "w");
   for(cnti = 1; cnti <= Nrun; cnti ++) {
      calcnu(psi);
      calclurho(psi, cbeta);
      calcluz(psi, cbeta);
      if((rmsout != NULL) && (cnti % outstpt == 0)) {
         calcrms(&rmsrho, &rmsz, &rms, psi, tmprhoi, tmpzi, tmprhoj, tmpzj);
         fprintf(file, "%8le %8le %8le\n", cnti * dt * par, rmsrho, rmsz);
         fflush(file);
      }
   }
   if(rmsout != NULL) fclose(file);
   calcnorm(&norm, psi, tmprhoi, tmpzi);
   calcmuen(&mu, &en, psi, dpsirho, dpsiz, tmprhoi, tmpzi, tmprhoj, tmpzj);
   calcrms(&rmsrho, &rmsz, &rms, psi, tmprhoi, tmpzi, tmprhoj, tmpzj);
   fprintf(out, "NRUN    %8le   %8le   %8le   %8le   %8le   %8le   %8le\n", norm, mu / par, en / par, rmsrho, rmsz, rms, cabs(psi[0][Nz2 + 1]));
   fflush(out);
   if(Nrunout != NULL) {
      file = fopen(Nrunout, "w");
      for(cnti = 0; cnti < Nrho; cnti += outstprho) {
         for(cntj = 0; cntj < Nz; cntj += outstpz) {
            fprintf(file, "%8le %8le %8le\n", rho[cnti], z[cntj], cabs(psi[cnti][cntj]));
         }
         fprintf(file, "\n");
      }
      fclose(file);
   }
   
   if(output != NULL) fclose(out);
   
   free_double_vector(rho);
   free_double_vector(z);

   free_double_vector(rho2);
   free_double_vector(z2);

   free_double_matrix(pot);
   free_complex_matrix(psi);

   free_double_matrix(dpsirho);
   free_double_matrix(dpsiz);

   free_complex_vector(calpharho);
   free_complex_vector(calphaz);
   free_complex_matrix(cbeta);
   free_complex_vector(cgammarho);
   free_complex_vector(cgammaz);

   free_double_matrix(tmprhoi);
   free_double_matrix(tmpzi);
   free_double_matrix(tmprhoj);
   free_double_matrix(tmpzj);

   return(EXIT_SUCCESS);
}

/**
 *    Reading input parameters from the configuration file.
 */
void readpar(void) {
   char *cfg_tmp;
   
   if((cfg_tmp = cfg_read("OPTION")) == NULL) {
      fprintf(stderr, "OPTION is not defined in the configuration file\n");
      exit(EXIT_FAILURE);
   }
   opt = atol(cfg_tmp);
   
   if((cfg_tmp = cfg_read("G0")) == NULL) {
      fprintf(stderr, "G0 is not defined in the configuration file.\n");
      exit(EXIT_FAILURE);
   }
   G0 = atof(cfg_tmp);
   
   if((cfg_tmp = cfg_read("GPAR")) == NULL) {
      fprintf(stderr, "GPAR is not defined in the configuration file.\n");
      exit(EXIT_FAILURE);
   }
   Gpar = atof(cfg_tmp);

   if((cfg_tmp = cfg_read("NRHO")) == NULL) {
      fprintf(stderr, "NRHO is not defined in the configuration file.\n");
      exit(EXIT_FAILURE);
   }
   Nrho = atol(cfg_tmp);

   if((cfg_tmp = cfg_read("NZ")) == NULL) {
      fprintf(stderr, "NZ is not defined in the configuration file.\n");
      exit(EXIT_FAILURE);
   }
   Nz = atol(cfg_tmp);

   if((cfg_tmp = cfg_read("DRHO")) == NULL) {
      fprintf(stderr, "DRHO is not defined in the configuration file.\n");
      exit(EXIT_FAILURE);
   }
   drho = atof(cfg_tmp);

   if((cfg_tmp = cfg_read("DZ")) == NULL) {
      fprintf(stderr, "DZ is not defined in the configuration file.\n");
      exit(EXIT_FAILURE);
   }
   dz = atof(cfg_tmp);
   
   if((cfg_tmp = cfg_read("DT")) == NULL) {
      fprintf(stderr, "DT is not defined in the configuration file.\n");
      exit(EXIT_FAILURE);
   }
   dt = atof(cfg_tmp);
   
   if((cfg_tmp = cfg_read("AL")) == NULL) {
      fprintf(stderr, "AL is not defined in the configuration file.\n");
      exit(EXIT_FAILURE);
   }
   kappa = atof(cfg_tmp);
   
   if((cfg_tmp = cfg_read("BL")) == NULL) {
      fprintf(stderr, "BL is not defined in the configuration file.\n");
      exit(EXIT_FAILURE);
   }
   lambda = atof(cfg_tmp);

   if((cfg_tmp = cfg_read("NSTP")) == NULL) {
      fprintf(stderr, "NSTP is not defined in the configuration file.\n");
      exit(EXIT_FAILURE);
   }
   Nstp = atol(cfg_tmp);
   
   if((cfg_tmp = cfg_read("NPAS")) == NULL) {
      fprintf(stderr, "NPAS is not defined in the configuration file.\n");
      exit(EXIT_FAILURE);
   }
   Npas = atol(cfg_tmp);
   
   if((cfg_tmp = cfg_read("NRUN")) == NULL) {
      fprintf(stderr, "NRUN is not defined in the configuration file.\n");
      exit(EXIT_FAILURE);
   }
   Nrun = atol(cfg_tmp);
   
   output = cfg_read("OUTPUT");
   initout = cfg_read("INITOUT");
   rmsout = cfg_read("RMSOUT");
   Nstpout = cfg_read("NSTPOUT");
   Npasout = cfg_read("NPASOUT");
   Nrunout = cfg_read("NRUNOUT");
   
   if((initout != NULL) || (Nstpout != NULL) || (Npasout != NULL) || (Nrunout != NULL)) {
      if((cfg_tmp = cfg_read("OUTSTPRHO")) == NULL) {
         fprintf(stderr, "OUTSTPRHO is not defined in the configuration file.\n");
         exit(EXIT_FAILURE);
      }
      outstprho = atol(cfg_tmp);
      
      if((cfg_tmp = cfg_read("OUTSTPZ")) == NULL) {
         fprintf(stderr, "OUTSTPZ is not defined in the configuration file.\n");
         exit(EXIT_FAILURE);
      }
      outstpz = atol(cfg_tmp);
   }
   
   if(rmsout != NULL) {
      if((cfg_tmp = cfg_read("OUTSTPT")) == NULL) {
         fprintf(stderr, "OUTSTPT is not defined in the configuration file.\n");
         exit(EXIT_FAILURE);
      }
      outstpt = atol(cfg_tmp);
   }
   
   return;
}

/**
 *    Initialization of the space mesh, the potential, and the initial wave
 *    function.
 *    psi - array with the wave function values
 */
void init(double complex **psi) {
   long cnti, cntj;
   double kappa2, lambda2;
   double pi3, cpsi1, cpsi2;
   double tmp;
   
   if (opt == 2) par = 2.;
   else par = 1.;
   
   kappa2 = kappa * kappa;
   lambda2 = lambda * lambda;
   
   Nrho2 = Nrho / 2; Nz2 = Nz / 2;
   drho2 = drho * drho; dz2 = dz * dz;
   
   pi = 4. * atan(1.);
   pi3 = pi * pi * pi;
   cpsi1 = sqrt(sqrt(pi3 / (lambda * kappa2)));
   cpsi2 = cpsi1 * sqrt(sqrt(8.));
   
   for(cnti = 0; cnti < Nrho; cnti ++) {
      rho[cnti] = cnti * drho;
      rho2[cnti] = rho[cnti] * rho[cnti];
   }
   
   for(cnti = 0; cnti < Nz; cnti ++) {
      z[cnti] = (cnti - Nz2) * dz;
      z2[cnti] = z[cnti] * z[cnti];
   }
   
   for(cnti = 0; cnti < Nrho; cnti ++) {
      for(cntj = 0; cntj < Nz; cntj ++) {
         if(opt == 3) {
            pot[cnti][cntj] = 0.25 * (kappa2 * rho2[cnti] + lambda2 * z2[cntj]);
            tmp = exp(- 0.25 * (kappa * rho2[cnti] + lambda * z2[cntj]));
            psi[cnti][cntj] = tmp / cpsi2;
         } else {
            pot[cnti][cntj] = (kappa2 * rho2[cnti] + lambda2 * z2[cntj]);
            tmp = exp(- 0.5 * (kappa * rho2[cnti] + lambda * z2[cntj]));
            psi[cnti][cntj] = tmp / cpsi1;
         }
      }
   }
   
   return;
}

/**
 *    Crank-Nicolson scheme coefficients generation.
 */
void gencoef(void) {
   long cnti;
   
   Arho0 = 1. + I * dt / drho2;
   Az0 = 1. + I * dt / dz2;
   
   Arho0r = 1. - I * dt / drho2;
   Az0r = 1. - I * dt / dz2;
   
   Arho = - 0.5 * I * dt / drho2;
   Az = - 0.5 * I * dt / dz2;
   
   dArho = 0.25 * I * dt / drho;
   
   calpharho[0] = 1.;
   cgammarho[0] = - 1. / (Arho0 + Arho + dArho / rho[1]);
   for(cnti = 1; cnti < Nrho - 1; cnti ++) {
      calpharho[cnti] = (Arho - dArho / rho[cnti]) * cgammarho[cnti - 1];
      cgammarho[cnti] = - 1. / (Arho0 + (Arho + dArho / rho[cnti + 1]) * calpharho[cnti]);
   }
   
   calphaz[Nz - 2] = 0.;
   cgammaz[Nz - 2] = - 1. / Az0;
   for (cnti = Nz - 2; cnti > 0; cnti --) {
      calphaz[cnti - 1] = Az * cgammaz[cnti];
      cgammaz[cnti - 1] = - 1. / (Az0 + Az * calphaz[cnti - 1]);
   }
   
   return;
}

/**
 *    Calculation of the wave function norm and normalization.
 *    norm   - wave function norm
 *    psi    - array with the wave function values
 *    tmprho - temporary array
 *    tmpz   - temporary array
 */
void calcnorm(double *norm, double complex **psi, double **tmprho, double **tmpz) {
   int threadid;
   long cnti, cntj;
   
   #pragma omp parallel private(threadid, cnti, cntj)
   {
      threadid = omp_get_thread_num();
      
      #pragma omp for
      for(cnti = 0; cnti < Nrho; cnti ++) {
         for(cntj = 0; cntj < Nz; cntj ++) {
            tmpz[threadid][cntj] = cabs(psi[cnti][cntj]);
            tmpz[threadid][cntj] *= tmpz[threadid][cntj];
         }
         tmprho[0][cnti] = rho[cnti] * simpint(dz, tmpz[threadid], Nz);
      }
      #pragma omp barrier
      
      #pragma omp single
      *norm = sqrt(2. * pi * simpint(drho, tmprho[0], Nrho));
      
      #pragma omp for
      for(cnti = 0; cnti < Nrho; cnti ++) {
         for(cntj = 0; cntj < Nz; cntj ++) {
            psi[cnti][cntj] /= *norm;
         }
      }
   }
   
   return;
}

/**
 *    Calculation of the chemical potential and energy.
 *    mu      - chemical potential
 *    en      - energy
 *    psi     - array with the wave function values
 *    dpsirho - temporary array
 *    dpsiz   - temporary array
 *    tmprhoi - temporary array
 *    tmpzi   - temporary array
 *    tmprhoj - temporary array
 *    tmpzj   - temporary array
 */
void calcmuen(double *mu, double *en, double complex **psi, double **dpsirho, double **dpsiz, double **tmprhoi, double **tmpzi, double **tmprhoj, double **tmpzj) {
   int threadid;
   long cnti, cntj;
   double psi2, psi2lin, dpsi2;
   
   #pragma omp parallel private(threadid, cnti, cntj, psi2, psi2lin, dpsi2)
   {
      threadid = omp_get_thread_num();
      
      #pragma omp for
      for(cntj = 0; cntj < Nz; cntj ++) {
         for(cnti = 0; cnti < Nrho; cnti ++) {
            tmprhoi[threadid][cnti] = cabs(psi[cnti][cntj]);
         }
         diff(drho, tmprhoi[threadid], tmprhoj[threadid], Nrho);
         for(cnti = 0; cnti < Nrho; cnti ++) {
            dpsirho[cnti][cntj] = tmprhoj[threadid][cnti];
         }
      }
      
      #pragma omp for
      for(cnti = 0; cnti < Nrho; cnti ++) {
         for(cntj = 0; cntj < Nz; cntj ++) {
            tmpzi[threadid][cntj] = cabs(psi[cnti][cntj]);
         }
         diff(dz, tmpzi[threadid], tmpzj[threadid], Nz);
         for(cntj = 0; cntj < Nz; cntj ++) {
            dpsiz[cnti][cntj] = tmpzj[threadid][cntj];
         }
      }
      #pragma omp barrier

      #pragma omp for
      for(cnti = 0; cnti < Nrho; cnti ++) {
         for(cntj = 0; cntj < Nz; cntj ++) {
            psi2 = cabs(psi[cnti][cntj]);
            psi2 *= psi2;
            psi2lin = psi2 * G;
            dpsi2 = dpsirho[cnti][cntj] * dpsirho[cnti][cntj] + 
                    dpsiz[cnti][cntj] * dpsiz[cnti][cntj];
            tmpzi[threadid][cntj] = (pot[cnti][cntj] + psi2lin) * psi2 + dpsi2;
            tmpzj[threadid][cntj] = (pot[cnti][cntj] + 0.5 * psi2lin) * psi2 + dpsi2;
         }
         tmprhoi[0][cnti] = rho[cnti] * simpint(dz, tmpzi[threadid], Nz);
         tmprhoj[0][cnti] = rho[cnti] * simpint(dz, tmpzj[threadid], Nz);
      }
   }
   
   *mu = 2. * pi * simpint(drho, tmprhoi[0], Nrho);
   *en = 2. * pi * simpint(drho, tmprhoj[0], Nrho);
   
   return;
}

/**
 *    Calculation of the root mean square radius.
 *    rms     - root mean square radius
 *    psi     - array with the wave function values
 *    tmprhoi - temporary array
 *    tmpzi   - temporary array
 *    tmprhoj - temporary array
 *    tmpzj   - temporary array
 */
void calcrms(double *rmsrho, double *rmsz, double *rms, double complex **psi, double **tmprhoi, double **tmpzi, double **tmprhoj, double **tmpzj) {
   int threadid;
   long cnti, cntj;
   double psi2;
   
   #pragma omp parallel private(threadid, cnti, cntj, psi2)
   {
      threadid = omp_get_thread_num();
      
      #pragma omp for
      for(cnti = 0; cnti < Nrho; cnti ++) {
         for(cntj = 0; cntj < Nz; cntj ++) {
            psi2 = cabs(psi[cnti][cntj]);
            psi2 *= psi2;
            tmpzi[threadid][cntj] = rho2[cnti] * psi2;
            tmpzj[threadid][cntj] = z2[cntj] * psi2;
         }
         tmprhoi[0][cnti] = rho[cnti] * simpint(dz, tmpzi[threadid], Nz);
         tmprhoj[0][cnti] = rho[cnti] * simpint(dz, tmpzj[threadid], Nz);
      }
   }
   
   *rmsrho = sqrt(2. * pi * simpint(drho, tmprhoi[0], Nrho));
   *rmsz = sqrt(2. * pi * simpint(drho, tmprhoj[0], Nrho));
   *rms = sqrt(*rmsrho * *rmsrho + *rmsz * *rmsz);
   
   return;
}

/**
 *    Time propagation with respect to H1 (part of the Hamiltonian without spatial
 *    derivatives).
 *    psi - array with the wave function values
 */
void calcnu(double complex **psi) {
   long cnti, cntj;
   double psi2, psi2lin, tmp;
   
   #pragma omp parallel for private(cnti, cntj, psi2, psi2lin, tmp)
   for(cnti = 0; cnti < Nrho; cnti ++) {
      for(cntj = 0; cntj < Nz; cntj ++) {
         psi2 = cabs(psi[cnti][cntj]);
         psi2 *= psi2;
         psi2lin = psi2 * G;
         tmp = dt * (pot[cnti][cntj] + psi2lin);
         psi[cnti][cntj] *= cexp(- I * tmp);
      }
   }
   
   return;
}

/**
 *    Time propagation with respect to H2 (rho-part of the Laplacian).
 *    psi   - array with the wave function values
 *    cbeta - Crank-Nicolson scheme coefficients
 */
void calclurho(double complex **psi, double complex **cbeta) {
   int threadid;
   long cnti, cntj;
   double complex c;
   
   #pragma omp parallel private(threadid, cnti, cntj, c)
   {
      threadid = omp_get_thread_num();
      
      #pragma omp for
      for(cntj = 0; cntj < Nz; cntj ++) {
         cbeta[threadid][0] = 0.;
         for(cnti = 1; cnti < Nrho - 1; cnti ++) {
            c = psi[cnti][cntj] - Arho * (psi[cnti + 1][cntj] - 2 * psi[cnti][cntj] + psi[cnti - 1][cntj]) + dArho / rho[cnti] * (psi[cnti + 1][cntj] - psi[cnti - 1][cntj]);
            cbeta[threadid][cnti] = cgammarho[cnti - 1] * ((Arho + dArho / rho[cnti]) * cbeta[threadid][cnti - 1] - c);
         }
         psi[Nrho - 1][cntj] = 0.;
         for (cnti = Nrho - 1; cnti > 0; cnti --) {
            psi[cnti - 1][cntj] = calpharho[cnti - 1] * psi[cnti][cntj] + cbeta[threadid][cnti - 1];
         }
      }
   }

   return;
}

/**
 *    Time propagation with respect to H3 (z-part of the Laplacian).
 *    psi   - array with the wave function values
 *    cbeta - Crank-Nicolson scheme coefficients
 */
void calcluz(double complex **psi, double complex **cbeta) {
   int threadid;
   long cnti, cntj;
   double complex c;
   
   #pragma omp parallel private(threadid, cnti, cntj, c)
   {
      threadid = omp_get_thread_num();
      
      #pragma omp for
      for(cnti = 0; cnti < Nrho; cnti ++) {
         cbeta[threadid][Nz - 2] = psi[cnti][Nz - 1];
         for (cntj = Nz - 2; cntj > 0; cntj --) {
            c = - Az * psi[cnti][cntj + 1] + Az0r * psi[cnti][cntj] - Az * psi[cnti][cntj - 1];
            cbeta[threadid][cntj - 1] =  cgammaz[cntj] * (Az * cbeta[threadid][cntj] - c);
         }
         for (cntj = 0; cntj < Nz - 2; cntj ++) {
            psi[cnti][cntj + 1] = calphaz[cntj] * psi[cnti][cntj] + cbeta[threadid][cntj];
         }
      }
   }
   
   return;
}


==> GP-SCL-programs/src/realtimeaxial-th/realtimeaxial-th.h <==
/**   
 *    GP-SCL codes are developed by:
 *    
 *    Dusan Vudragovic, Ivana Vidanovic, Antun Balaz
 *    (Institute of Physics Belgrade, Serbia, http://www.scl.rs/)
 *    
 *    Paulsamy Muruganandam
 *    (Bharathidasan University, Tamil Nadu, India)
 *    
 *    Sadhan K. Adhikari
 *    (Sao Paulo State University, Brazil)
 *    
 *    Public use and modification of this code are allowed provided that the
 *    following papers are cited:
 *    P. Muruganandam et al., Comput. Phys. Commun. 180 (2009) 1888;
 *    D. Vudragovic et al., Comput. Phys. Commun. 183 (2012) 2021.
 *    The authors would be grateful for all information and/or comments
 *    regarding the use of the code.
 */

#include <stdio.h>
#include <stdlib.h>
#include <string.h>
#include <math.h>
#include <complex.h>
#include <omp.h>

#define MAX(a, b) (a > b) ? a : b

char *output, *initout, *rmsout, *Nstpout, *Npasout, *Nrunout;
long outstprho, outstpz, outstpt;

int opt;
long Nrho, Nz;
long Nrho2, Nz2;
long Nstp, Npas, Nrun;
double drho, dz;
double drho2, dz2;
double dt;
double G0, Gpar, G;
double kappa, lambda;
double par;
double pi;

double *rho, *z;
double *rho2, *z2;
double **pot;

double complex Arho0, Az0, Arho0r, Az0r, Arho, Az, dArho;
double complex *calpharho, *calphaz;
double complex *cgammarho, *cgammaz;

void readpar(void);
void init(double complex **);
void gencoef(void);
void calcnorm(double *, double complex **, double **, double **);
void calcmuen(double *, double *, double complex **, double **, double **, double **, double **, double **, double **);
void calcrms(double *, double *, double *, double complex **, double **, double **, double **, double **);
void calcnu(double complex **);
void calclurho(double complex **, double complex **);
void calcluz(double complex **, double complex **);

extern double simpint(double, double *, long);
extern void diff(double, double *, double *, long);

extern double *alloc_double_vector(long);
extern double complex *alloc_complex_vector(long);
extern double **alloc_double_matrix(long, long);
extern double complex **alloc_complex_matrix(long, long);
extern void free_double_vector(double *);
extern void free_complex_vector(double complex *);
extern void free_double_matrix(double **);
extern void free_complex_matrix(double complex **);

extern int cfg_init(char *);
extern char *cfg_read(char *);


==> GP-SCL-programs/src/realtimeaxial/realtimeaxial.c <==
/**   
 *    GP-SCL codes are developed by:
 *    
 *    Dusan Vudragovic, Ivana Vidanovic, Antun Balaz
 *    (Institute of Physics Belgrade, Serbia, http://www.scl.rs/)
 *    
 *    Paulsamy Muruganandam
 *    (Bharathidasan University, Tamil Nadu, India)
 *    
 *    Sadhan K. Adhikari
 *    (Sao Paulo State University, Brazil)
 *    
 *    Public use and modification of this code are allowed provided that the
 *    following papers are cited:
 *    P. Muruganandam et al., Comput. Phys. Commun. 180 (2009) 1888;
 *    D. Vudragovic et al., Comput. Phys. Commun. 183 (2012) 2021.
 *    The authors would be grateful for all information and/or comments
 *    regarding the use of the code.
 *    
 *    This program solves the time-dependent Gross–Pitaevskii nonlinear
 *    partial differential equation in three space dimensions in an
 *    axially-symmetric trap using the real-time propagation. The
 *    Gross–Pitaevskii equation describes the properties of a dilute trapped
 *    Bose–Einstein condensate. The equation is solved using the split-step
 *    Crank–Nicolson method by discretizing space and time. The discretized
 *    equation is then propagated in real time over small time steps.
 *    
 *    Description of variables used in the code:
 *    
 *    opt       - decides which rescaling of GP equation will be used
 *    par       - parameter for rescaling of GP equation
 *    psi       - array with the wave function values
 *    pot       - array with the values of the potential
 *    G0        - final nonlinearity
 *    Gpar      - coefficient that multiplies nonlinear term in non-stationary
 *                problem during final Nrun iterations
 *    norm      - wave function norm
 *    rms       - root mean square radius
 *    mu        - chemical potential
 *    en        - energy
 *    Nrho      - number of discretization points in the rho-direction
 *    Nz        - number of discretization points in the z-direction
 *    rho       - array with the space mesh values in the rho-direction
 *    z         - array with the space mesh values in the z-direction
 *    drho      - spatial discretization step in the rho-direction
 *    dz        - spatial discretization step in the z-direction
 *    dt        - time discretization step
 *    kappa     - kappa coefficient of anisotropy of the trap
 *    lambda    - lambda coefficient of anisotropy of the trap
 *    Nstp      - number of subsequent iterations with fixed nonlinearity G0
 *    Npas      - number of subsequent iterations with the fixed nonlinearity
 *                G0
 *    Nrun      - number of final iterations with the fixed nonlinearity G0
 *    output    - output file with the summary of final values of all physical
 *                quantities
 *    initout   - output file with the initial wave function
 *    Nstpout   - output file with the wave function obtained after the first
 *                Nstp iterations
 *    Npasout   - output file with the wave function obtained after the
 *                subsequent Npas iterations, with the fixed nonlinearity G0
 *    Nrunout   - output file with the final wave function obtained after the
 *                final Nrun iterations
 *    rmsout    - output file with the time dependence of RMS during the final
 *                Nrun iterations
 *    outstprho - discretization step in the rho-direction used to save wave
 *                functions
 *    outstpz   - discretization step in the z-direction used to save wave
 *                functions
 *    outstpt   - time discretization step used to save RMS of the wave
 *                function
 */

#include "realtimeaxial.h"

int main(int argc, char **argv) {
   FILE *out;
   FILE *file;
   long cnti, cntj;
   double norm, rmsrho, rmsz, rms, mu, en;
   double complex **psi;
   double complex *cbeta;
   double **dpsirho, **dpsiz;
   double *tmprhoi, *tmpzi, *tmprhoj, *tmpzj;
   
   if((argc != 3) || (strcmp(*(argv + 1), "-p") != 0)) {
      fprintf(stderr, "Usage: %s -p <parameterfile> \n", *argv);
      exit(EXIT_FAILURE);
   }

   if(! cfg_init(argv[2])) {
      fprintf(stderr, "Wrong input parameter file.\n");
      exit(EXIT_FAILURE);
   }
   
   readpar();
   
   rho = alloc_double_vector(Nrho);
   z = alloc_double_vector(Nz);

   rho2 = alloc_double_vector(Nrho);
   z2 = alloc_double_vector(Nz);

   pot = alloc_double_matrix(Nrho, Nz);
   psi = alloc_complex_matrix(Nrho, Nz);
   
   dpsirho = alloc_double_matrix(Nrho, Nz);
   dpsiz = alloc_double_matrix(Nrho, Nz);
   
   calpharho = alloc_complex_vector(Nrho - 1);
   calphaz = alloc_complex_vector(Nz - 1);
   cbeta =  alloc_complex_vector(MAX(Nrho, Nz) - 1);
   cgammarho = alloc_complex_vector(Nrho - 1);
   cgammaz = alloc_complex_vector(Nz - 1);
   
   tmprhoi = alloc_double_vector(Nrho);
   tmpzi = alloc_double_vector(Nz);
   tmprhoj = alloc_double_vector(Nrho);
   tmpzj = alloc_double_vector(Nz);
   
   if(output != NULL) out = fopen(output, "w");
   else out = stdout;
   
   fprintf(out, "OPTION = %d\n", opt);
   fprintf(out, "NRHO = %12li   NZ = %12li\n", Nrho, Nz);
   fprintf(out, "NSTP =   %10li   NPAS = %10li   NRUN = %10li\n", Nstp, Npas, Nrun);
   fprintf(out, "DRHO = %8le   DZ = %8le\n", drho, dz);
   fprintf(out, "DT = %8le\n", dt);
   fprintf(out, "AL = %8le   BL = %8le\n", kappa, lambda);
   fprintf(out, "G0 = %8le\n\n", G0);
   fprintf(out, "        %12s   %12s   %12s   %12s   %12s   %12s   %12s\n", "norm", "mu", "en", "rmsrho", "rmsz", "rms", "psi(0)");
   fflush(out);
   
   G = 0.;
   
   init(psi);
   gencoef();
   calcnorm(&norm, psi, tmprhoi, tmpzi);
   calcmuen(&mu, &en, psi, dpsirho, dpsiz, tmprhoi, tmpzi, tmprhoj, tmpzj);
   calcrms(&rmsrho, &rmsz, &rms, psi, tmprhoi, tmpzi, tmprhoj, tmpzj);
   fprintf(out, "INIT    %8le   %8le   %8le   %8le   %8le   %8le   %8le\n", norm, mu / par, en / par, rmsrho, rmsz, rms, cabs(psi[0][Nz2 + 1]));
   fflush(out);
   if(initout != NULL) {
      file = fopen(initout, "w");
      for(cnti = 0; cnti < Nrho; cnti += outstprho) {
         for(cntj = 0; cntj < Nz; cntj += outstpz) {
            fprintf(file, "%8le %8le %8le\n", rho[cnti], z[cntj], cabs(psi[cnti][cntj]));
         }
         fprintf(file, "\n");
      }
      fclose(file);
   }
   
   for(cnti = 0; cnti < Nstp; cnti ++) {
      G += par * G0 / Nstp;
      calcnu(psi);
      calclurho(psi, cbeta);
      calcluz(psi, cbeta);
   }
   calcnorm(&norm, psi, tmprhoi, tmpzi);
   calcmuen(&mu, &en, psi, dpsirho, dpsiz, tmprhoi, tmpzi, tmprhoj, tmpzj);
   calcrms(&rmsrho, &rmsz, &rms, psi, tmprhoi, tmpzi, tmprhoj, tmpzj);
   fprintf(out, "NSTP    %8le   %8le   %8le   %8le   %8le   %8le   %8le\n", norm, mu / par, en / par, rmsrho, rmsz, rms, cabs(psi[0][Nz2 + 1]));
   fflush(out);
   if(Nstpout != NULL) {
      file = fopen(Nstpout, "w");
      for(cnti = 0; cnti < Nrho; cnti += outstprho) {
         for(cntj = 0; cntj < Nz; cntj += outstpz) {
            fprintf(file, "%8le %8le %8le\n", rho[cnti], z[cntj], cabs(psi[cnti][cntj]));
         }
         fprintf(file, "\n");
      }
      fclose(file);
   }
   
   for(cnti = 0; cnti < Npas; cnti ++) {
      calcnu(psi);
      calclurho(psi, cbeta);
      calcluz(psi, cbeta);
   }
   calcnorm(&norm, psi, tmprhoi, tmpzi);
   calcmuen(&mu, &en, psi, dpsirho, dpsiz, tmprhoi, tmpzi, tmprhoj, tmpzj);
   calcrms(&rmsrho, &rmsz, &rms, psi, tmprhoi, tmpzi, tmprhoj, tmpzj);
   fprintf(out, "NPAS    %8le   %8le   %8le   %8le   %8le   %8le   %8le\n", norm, mu / par, en / par, rmsrho, rmsz, rms, cabs(psi[0][Nz2 + 1]));
   fflush(out);
   if(Npasout != NULL) {
      file = fopen(Npasout, "w");
      for(cnti = 0; cnti < Nrho; cnti += outstprho) {
         for(cntj = 0; cntj < Nz; cntj += outstpz) {
            fprintf(file, "%8le %8le %8le\n", rho[cnti], z[cntj], cabs(psi[cnti][cntj]));
         }
         fprintf(file, "\n");
      }
      fclose(file);
   }
   
   G *= Gpar;
   
   if(rmsout != NULL) file = fopen(rmsout, "w");
   for(cnti = 1; cnti <= Nrun; cnti ++) {
      calcnu(psi);
      calclurho(psi, cbeta);
      calcluz(psi, cbeta);
      if((rmsout != NULL) && (cnti % outstpt == 0)) {
         calcrms(&rmsrho, &rmsz, &rms, psi, tmprhoi, tmpzi, tmprhoj, tmpzj);
         fprintf(file, "%8le %8le %8le\n", cnti * dt * par, rmsrho, rmsz);
         fflush(file);
      }
   }
   if(rmsout != NULL) fclose(file);
   calcnorm(&norm, psi, tmprhoi, tmpzi);
   calcmuen(&mu, &en, psi, dpsirho, dpsiz, tmprhoi, tmpzi, tmprhoj, tmpzj);
   calcrms(&rmsrho, &rmsz, &rms, psi, tmprhoi, tmpzi, tmprhoj, tmpzj);
   fprintf(out, "NRUN    %8le   %8le   %8le   %8le   %8le   %8le   %8le\n", norm, mu / par, en / par, rmsrho, rmsz, rms, cabs(psi[0][Nz2 + 1]));
   fflush(out);
   if(Nrunout != NULL) {
      file = fopen(Nrunout, "w");
      for(cnti = 0; cnti < Nrho; cnti += outstprho) {
         for(cntj = 0; cntj < Nz; cntj += outstpz) {
            fprintf(file, "%8le %8le %8le\n", rho[cnti], z[cntj], cabs(psi[cnti][cntj]));
         }
         fprintf(file, "\n");
      }
      fclose(file);
   }
   
   if(output != NULL) fclose(out);
   
   free_double_vector(rho);
   free_double_vector(z);

   free_double_vector(rho2);
   free_double_vector(z2);

   free_double_matrix(pot);
   free_complex_matrix(psi);

   free_double_matrix(dpsirho);
   free_double_matrix(dpsiz);

   free_complex_vector(calpharho);
   free_complex_vector(calphaz);
   free_complex_vector(cbeta);
   free_complex_vector(cgammarho);
   free_complex_vector(cgammaz);

   free_double_vector(tmprhoi);
   free_double_vector(tmpzi);
   free_double_vector(tmprhoj);
   free_double_vector(tmpzj);

   return(EXIT_SUCCESS);
}

/**
 *    Reading input parameters from the configuration file.
 */
void readpar(void) {
   char *cfg_tmp;
   
   if((cfg_tmp = cfg_read("OPTION")) == NULL) {
      fprintf(stderr, "OPTION is not defined in the configuration file\n");
      exit(EXIT_FAILURE);
   }
   opt = atol(cfg_tmp);
   
   if((cfg_tmp = cfg_read("G0")) == NULL) {
      fprintf(stderr, "G0 is not defined in the configuration file.\n");
      exit(EXIT_FAILURE);
   }
   G0 = atof(cfg_tmp);
   
   if((cfg_tmp = cfg_read("GPAR")) == NULL) {
      fprintf(stderr, "GPAR is not defined in the configuration file.\n");
      exit(EXIT_FAILURE);
   }
   Gpar = atof(cfg_tmp);

   if((cfg_tmp = cfg_read("NRHO")) == NULL) {
      fprintf(stderr, "NRHO is not defined in the configuration file.\n");
      exit(EXIT_FAILURE);
   }
   Nrho = atol(cfg_tmp);

   if((cfg_tmp = cfg_read("NZ")) == NULL) {
      fprintf(stderr, "NZ is not defined in the configuration file.\n");
      exit(EXIT_FAILURE);
   }
   Nz = atol(cfg_tmp);

   if((cfg_tmp = cfg_read("DRHO")) == NULL) {
      fprintf(stderr, "DRHO is not defined in the configuration file.\n");
      exit(EXIT_FAILURE);
   }
   drho = atof(cfg_tmp);

   if((cfg_tmp = cfg_read("DZ")) == NULL) {
      fprintf(stderr, "DZ is not defined in the configuration file.\n");
      exit(EXIT_FAILURE);
   }
   dz = atof(cfg_tmp);
   
   if((cfg_tmp = cfg_read("DT")) == NULL) {
      fprintf(stderr, "DT is not defined in the configuration file.\n");
      exit(EXIT_FAILURE);
   }
   dt = atof(cfg_tmp);
   
   if((cfg_tmp = cfg_read("AL")) == NULL) {
      fprintf(stderr, "AL is not defined in the configuration file.\n");
      exit(EXIT_FAILURE);
   }
   kappa = atof(cfg_tmp);
   
   if((cfg_tmp = cfg_read("BL")) == NULL) {
      fprintf(stderr, "BL is not defined in the configuration file.\n");
      exit(EXIT_FAILURE);
   }
   lambda = atof(cfg_tmp);

   if((cfg_tmp = cfg_read("NSTP")) == NULL) {
      fprintf(stderr, "NSTP is not defined in the configuration file.\n");
      exit(EXIT_FAILURE);
   }
   Nstp = atol(cfg_tmp);
   
   if((cfg_tmp = cfg_read("NPAS")) == NULL) {
      fprintf(stderr, "NPAS is not defined in the configuration file.\n");
      exit(EXIT_FAILURE);
   }
   Npas = atol(cfg_tmp);
   
   if((cfg_tmp = cfg_read("NRUN")) == NULL) {
      fprintf(stderr, "NRUN is not defined in the configuration file.\n");
      exit(EXIT_FAILURE);
   }
   Nrun = atol(cfg_tmp);
   
   output = cfg_read("OUTPUT");
   initout = cfg_read("INITOUT");
   rmsout = cfg_read("RMSOUT");
   Nstpout = cfg_read("NSTPOUT");
   Npasout = cfg_read("NPASOUT");
   Nrunout = cfg_read("NRUNOUT");
   
   if((initout != NULL) || (Nstpout != NULL) || (Npasout != NULL) || (Nrunout != NULL)) {
      if((cfg_tmp = cfg_read("OUTSTPRHO")) == NULL) {
         fprintf(stderr, "OUTSTPRHO is not defined in the configuration file.\n");
         exit(EXIT_FAILURE);
      }
      outstprho = atol(cfg_tmp);
      
      if((cfg_tmp = cfg_read("OUTSTPZ")) == NULL) {
         fprintf(stderr, "OUTSTPZ is not defined in the configuration file.\n");
         exit(EXIT_FAILURE);
      }
      outstpz = atol(cfg_tmp);
   }
   
   if(rmsout != NULL) {
      if((cfg_tmp = cfg_read("OUTSTPT")) == NULL) {
         fprintf(stderr, "OUTSTPT is not defined in the configuration file.\n");
         exit(EXIT_FAILURE);
      }
      outstpt = atol(cfg_tmp);
   }
   
   return;
}

/**
 *    Initialization of the space mesh, the potential, and the initial wave
 *    function.
 *    psi - array with the wave function values
 */
void init(double complex **psi) {
   long cnti, cntj;
   double kappa2, lambda2;
   double pi3, cpsi1, cpsi2;
   double tmp;
   
   if (opt == 2) par = 2.;
   else par = 1.;
   
   kappa2 = kappa * kappa;
   lambda2 = lambda * lambda;
   
   Nrho2 = Nrho / 2; Nz2 = Nz / 2;
   drho2 = drho * drho; dz2 = dz * dz;
   
   pi = 4. * atan(1.);
   pi3 = pi * pi * pi;
   cpsi1 = sqrt(sqrt(pi3 / (lambda * kappa2)));
   cpsi2 = cpsi1 * sqrt(sqrt(8.));
   
   for(cnti = 0; cnti < Nrho; cnti ++) {
      rho[cnti] = cnti * drho;
      rho2[cnti] = rho[cnti] * rho[cnti];
   }
   
   for(cnti = 0; cnti < Nz; cnti ++) {
      z[cnti] = (cnti - Nz2) * dz;
      z2[cnti] = z[cnti] * z[cnti];
   }
   
   for(cnti = 0; cnti < Nrho; cnti ++) {
      for(cntj = 0; cntj < Nz; cntj ++) {
         if(opt == 3) {
            pot[cnti][cntj] = 0.25 * (kappa2 * rho2[cnti] + lambda2 * z2[cntj]);
            tmp = exp(- 0.25 * (kappa * rho2[cnti] + lambda * z2[cntj]));
            psi[cnti][cntj] = tmp / cpsi2;
         } else {
            pot[cnti][cntj] = (kappa2 * rho2[cnti] + lambda2 * z2[cntj]);
            tmp = exp(- 0.5 * (kappa * rho2[cnti] + lambda * z2[cntj]));
            psi[cnti][cntj] = tmp / cpsi1;
         }
      }
   }
   
   return;
}

/**
 *    Crank-Nicolson scheme coefficients generation.
 */
void gencoef(void) {
   long cnti;
   
   Arho0 = 1. + I * dt / drho2;
   Az0 = 1. + I * dt / dz2;
   
   Arho0r = 1. - I * dt / drho2;
   Az0r = 1. - I * dt / dz2;
   
   Arho = - 0.5 * I * dt / drho2;
   Az = - 0.5 * I * dt / dz2;
   
   dArho = 0.25 * I * dt / drho;
   
   calpharho[0] = 1.;
   cgammarho[0] = - 1. / (Arho0 + Arho + dArho / rho[1]);
   for(cnti = 1; cnti < Nrho - 1; cnti ++) {
      calpharho[cnti] = (Arho - dArho / rho[cnti]) * cgammarho[cnti - 1];
      cgammarho[cnti] = - 1. / (Arho0 + (Arho + dArho / rho[cnti + 1]) * calpharho[cnti]);
   }
   
   calphaz[Nz - 2] = 0.;
   cgammaz[Nz - 2] = - 1. / Az0;
   for (cnti = Nz - 2; cnti > 0; cnti --) {
      calphaz[cnti - 1] = Az * cgammaz[cnti];
      cgammaz[cnti - 1] = - 1. / (Az0 + Az * calphaz[cnti - 1]);
   }
   
   return;
}

/**
 *    Calculation of the wave function norm and normalization.
 *    norm   - wave function norm
 *    psi    - array with the wave function values
 *    tmprho - temporary array
 *    tmpz   - temporary array
 */
void calcnorm(double *norm, double complex **psi, double *tmprho, double *tmpz) {
   long cnti, cntj;
   
   for(cnti = 0; cnti < Nrho; cnti ++) {
      for(cntj = 0; cntj < Nz; cntj ++) {
         tmpz[cntj] = cabs(psi[cnti][cntj]);
         tmpz[cntj] *= tmpz[cntj];
      }
      tmprho[cnti] = rho[cnti] * simpint(dz, tmpz, Nz);
   }
   
   *norm = sqrt(2. * pi * simpint(drho, tmprho, Nrho));
   
   for(cnti = 0; cnti < Nrho; cnti ++) {
      for(cntj = 0; cntj < Nz; cntj ++) {
         psi[cnti][cntj] /= *norm;
      }
   }
   
   return;
}

/**
 *    Calculation of the chemical potential and energy.
 *    mu      - chemical potential
 *    en      - energy
 *    psi     - array with the wave function values
 *    dpsirho - temporary array
 *    dpsiz   - temporary array
 *    tmprhoi - temporary array
 *    tmpzi   - temporary array
 *    tmprhoj - temporary array
 *    tmpzj   - temporary array
 */
void calcmuen(double *mu, double *en, double complex **psi, double **dpsirho, double **dpsiz, double *tmprhoi, double *tmpzi, double *tmprhoj, double *tmpzj) {
   long cnti, cntj;
   double psi2, psi2lin, dpsi2;
   
   for(cntj = 0; cntj < Nz; cntj ++) {
      for(cnti = 0; cnti < Nrho; cnti ++) {
         tmprhoi[cnti] = cabs(psi[cnti][cntj]);
      }
      diff(drho, tmprhoi, tmprhoj, Nrho);
      for(cnti = 0; cnti < Nrho; cnti ++) {
         dpsirho[cnti][cntj] = tmprhoj[cnti];
      }
   }
   
   for(cnti = 0; cnti < Nrho; cnti ++) {
      for(cntj = 0; cntj < Nz; cntj ++) {
         tmpzi[cntj] = cabs(psi[cnti][cntj]);
      }
      diff(dz, tmpzi, tmpzj, Nz);
      for(cntj = 0; cntj < Nz; cntj ++) {
         dpsiz[cnti][cntj] = tmpzj[cntj];
      }
   }
   
   for(cnti = 0; cnti < Nrho; cnti ++) {
      for(cntj = 0; cntj < Nz; cntj ++) {
         psi2 = cabs(psi[cnti][cntj]);
         psi2 *= psi2;
         psi2lin = psi2 * G;
         dpsi2 = dpsirho[cnti][cntj] * dpsirho[cnti][cntj] + 
                 dpsiz[cnti][cntj] * dpsiz[cnti][cntj];
         tmpzi[cntj] = (pot[cnti][cntj] + psi2lin) * psi2 + dpsi2;
         tmpzj[cntj] = (pot[cnti][cntj] + 0.5 * psi2lin) * psi2 + dpsi2;
      }
      tmprhoi[cnti] = rho[cnti] * simpint(dz, tmpzi, Nz);
      tmprhoj[cnti] = rho[cnti] * simpint(dz, tmpzj, Nz);
   }
   *mu = 2. * pi * simpint(drho, tmprhoi, Nrho);
   *en = 2. * pi * simpint(drho, tmprhoj, Nrho);
   
   return;
}

/**
 *    Calculation of the root mean square radius.
 *    rms     - root mean square radius
 *    psi     - array with the wave function values
 *    tmprhoi - temporary array
 *    tmpzi   - temporary array
 *    tmprhoj - temporary array
 *    tmpzj   - temporary array
 */
void calcrms(double *rmsrho, double *rmsz, double *rms, double complex **psi, double *tmprhoi, double *tmpzi, double *tmprhoj, double *tmpzj) {
   long cnti, cntj;
   double psi2;
   
   for(cnti = 0; cnti < Nrho; cnti ++) {
      for(cntj = 0; cntj < Nz; cntj ++) {
         psi2 = cabs(psi[cnti][cntj]);
         psi2 *= psi2;
         tmpzi[cntj] = rho2[cnti] * psi2;
         tmpzj[cntj] = z2[cntj] * psi2;
      }
      tmprhoi[cnti] = rho[cnti] * simpint(dz, tmpzi, Nz);
      tmprhoj[cnti] = rho[cnti] * simpint(dz, tmpzj, Nz);
   }
   
   *rmsrho = sqrt(2. * pi * simpint(drho, tmprhoi, Nrho));
   *rmsz = sqrt(2. * pi * simpint(drho, tmprhoj, Nrho));
   *rms = sqrt(*rmsrho * *rmsrho + *rmsz * *rmsz);
   
   return;
}

/**
 *    Time propagation with respect to H1 (part of the Hamiltonian without spatial
 *    derivatives).
 *    psi - array with the wave function values
 */
void calcnu(double complex **psi) {
   long cnti, cntj;
   double psi2, psi2lin, tmp;
   
   for(cnti = 0; cnti < Nrho; cnti ++) {
      for(cntj = 0; cntj < Nz; cntj ++) {
         psi2 = cabs(psi[cnti][cntj]);
         psi2 *= psi2;
         psi2lin = psi2 * G;
         tmp = dt * (pot[cnti][cntj] + psi2lin);
         psi[cnti][cntj] *= cexp(- I * tmp);
      }
   }
   
   return;
}

/**
 *    Time propagation with respect to H2 (rho-part of the Laplacian).
 *    psi   - array with the wave function values
 *    cbeta - Crank-Nicolson scheme coefficients
 */
void calclurho(double complex **psi, double complex *cbeta) {
   long cnti, cntj;
   double complex c;
   
   for(cntj = 0; cntj < Nz; cntj ++) {
      cbeta[0] = 0.;
      for(cnti = 1; cnti < Nrho - 1; cnti ++) {
         c = psi[cnti][cntj] - Arho * (psi[cnti + 1][cntj] - 2 * psi[cnti][cntj] + psi[cnti - 1][cntj]) + dArho / rho[cnti] * (psi[cnti + 1][cntj] - psi[cnti - 1][cntj]);
         cbeta[cnti] = cgammarho[cnti - 1] * ((Arho + dArho / rho[cnti]) * cbeta[cnti - 1] - c);
      }
      psi[Nrho - 1][cntj] = 0.;
      for (cnti = Nrho - 1; cnti > 0; cnti --) {
         psi[cnti - 1][cntj] = calpharho[cnti - 1] * psi[cnti][cntj] + cbeta[cnti - 1];
      }
   }

   return;
}

/**
 *    Time propagation with respect to H3 (z-part of the Laplacian).
 *    psi   - array with the wave function values
 *    cbeta - Crank-Nicolson scheme coefficients
 */
void calcluz(double complex **psi, double complex *cbeta) {
   long cnti, cntj;
   double complex c;
   
   for(cnti = 0; cnti < Nrho; cnti ++) {
      cbeta[Nz - 2] = psi[cnti][Nz - 1];
      for (cntj = Nz - 2; cntj > 0; cntj --) {
         c = - Az * psi[cnti][cntj + 1] + Az0r * psi[cnti][cntj] - Az * psi[cnti][cntj - 1];
         cbeta[cntj - 1] =  cgammaz[cntj] * (Az * cbeta[cntj] - c);
      }
      for (cntj = 0; cntj < Nz - 2; cntj ++) {
         psi[cnti][cntj + 1] = calphaz[cntj] * psi[cnti][cntj] + cbeta[cntj];
      }
   }
   
   return;
}


==> GP-SCL-programs/src/realtimeaxial/realtimeaxial.h <==
/**   
 *    GP-SCL codes are developed by:
 *    
 *    Dusan Vudragovic, Ivana Vidanovic, Antun Balaz
 *    (Institute of Physics Belgrade, Serbia, http://www.scl.rs/)
 *    
 *    Paulsamy Muruganandam
 *    (Bharathidasan University, Tamil Nadu, India)
 *    
 *    Sadhan K. Adhikari
 *    (Sao Paulo State University, Brazil)
 *    
 *    Public use and modification of this code are allowed provided that the
 *    following papers are cited:
 *    P. Muruganandam et al., Comput. Phys. Commun. 180 (2009) 1888;
 *    D. Vudragovic et al., Comput. Phys. Commun. 183 (2012) 2021.
 *    The authors would be grateful for all information and/or comments
 *    regarding the use of the code.
 */

#include <stdio.h>
#include <stdlib.h>
#include <string.h>
#include <math.h>
#include <complex.h>

#define MAX(a, b) (a > b) ? a : b

char *output, *initout, *rmsout, *Nstpout, *Npasout, *Nrunout;
long outstprho, outstpz, outstpt;

int opt;
long Nrho, Nz;
long Nrho2, Nz2;
long Nstp, Npas, Nrun;
double drho, dz;
double drho2, dz2;
double dt;
double G0, Gpar, G;
double kappa, lambda;
double par;
double pi;

double *rho, *z;
double *rho2, *z2;
double **pot;

double complex Arho0, Az0, Arho0r, Az0r, Arho, Az, dArho;
double complex *calpharho, *calphaz;
double complex *cgammarho, *cgammaz;

void readpar(void);
void init(double complex **);
void gencoef(void);
void calcnorm(double *, double complex **, double *, double *);
void calcmuen(double *, double *, double complex **, double **, double **, double *, double *, double *, double *);
void calcrms(double *, double *, double *, double complex **, double *, double *, double *, double *);
void calcnu(double complex **);
void calclurho(double complex **, double complex *);
void calcluz(double complex **, double complex *);

extern double simpint(double, double *, long);
extern void diff(double, double *, double *, long);

extern double *alloc_double_vector(long);
extern double complex *alloc_complex_vector(long);
extern double **alloc_double_matrix(long, long);
extern double complex **alloc_complex_matrix(long, long);
extern void free_double_vector(double *);
extern void free_complex_vector(double complex *);
extern void free_double_matrix(double **);
extern void free_complex_matrix(double complex **);

extern int cfg_init(char *);
extern char *cfg_read(char *);


==> GP-SCL-programs/src/realtimecir/realtimecir.c <==
/**   
 *    GP-SCL codes are developed by:
 *    
 *    Dusan Vudragovic, Ivana Vidanovic, Antun Balaz
 *    (Institute of Physics Belgrade, Serbia, http://www.scl.rs/)
 *    
 *    Paulsamy Muruganandam
 *    (Bharathidasan University, Tamil Nadu, India)
 *    
 *    Sadhan K. Adhikari
 *    (Sao Paulo State University, Brazil)
 *    
 *    Public use and modification of this code are allowed provided that the
 *    following papers are cited:
 *    P. Muruganandam et al., Comput. Phys. Commun. 180 (2009) 1888;
 *    D. Vudragovic et al., Comput. Phys. Commun. 183 (2012) 2021.
 *    The authors would be grateful for all information and/or comments
 *    regarding the use of the code.
 *    
 *    This program solves the time-dependent Gross–Pitaevskii nonlinear
 *    partial differential equation in two space dimensions in a
 *    circularly-symmetric trap using the real-time propagation. The
 *    Gross–Pitaevskii equation describes the properties of a dilute trapped
 *    Bose–Einstein condensate. The equation is solved using the split-step
 *    Crank–Nicolson method by discretizing space and time. The discretized
 *    equation is then propagated in real time over small time steps.
 *    
 *    Description of variables used in the code:
 *    
 *    opt     - decides which rescaling of GP equation will be used
 *    par     - parameter for rescaling of GP equation
 *    psi     - array with the wave function values
 *    pot     - array with the values of the potential
 *    G0      - final nonlinearity
 *    Gpar    - coefficient that multiplies nonlinear term in non-stationary
 *              problem during final Nrun iterations
 *    norm    - wave function norm
 *    rms     - root mean square radius
 *    mu      - chemical potential
 *    en      - energy
 *    Nr      - number of discretization points in the r-direction
 *    r       - array with the space mesh values in the r-direction
 *    dr      - spatial discretization step in the r-direction
 *    dt      - time discretization step
 *    Nstp    - number of subsequent iterations with fixed nonlinearity G0
 *    Npas    - number of subsequent iterations with the fixed nonlinearity G0
 *    Nrun    - number of final iterations with the fixed nonlinearity G0
 *    output  - output file with the summary of final values of all physical
 *              quantities
 *    initout - output file with the initial wave function
 *    Nstpout - output file with the wave function obtained after the first
 *              Nstp iterations
 *    Npasout - output file with the wave function obtained after the
 *              subsequent Npas iterations, with the fixed nonlinearity G0
 *    Nrunout - output file with the final wave function obtained after the
 *              final Nrun iterations
 *    rmsout  - output file with the time dependence of RMS during the final
 *              Nrun iterations
 *    outstpr - discretization step in the r-direction used to save wave
 *              functions
 *    outstpt - time discretization step used to save RMS of the wave function
 */

#include "realtimecir.h"

int main(int argc, char **argv) {
   FILE *out;
   FILE *file;
   long cnti;
   double norm, rms, mu, en;
   double complex *psi;
   double complex *cbeta;
   double *dpsir;
   double *tmpri, *tmprj;
   
   if((argc != 3) || (strcmp(*(argv + 1), "-p") != 0)) {
      fprintf(stderr, "Usage: %s -p <parameterfile> \n", *argv);
      exit(EXIT_FAILURE);
   }

   if(! cfg_init(argv[2])) {
      fprintf(stderr, "Wrong input parameter file.\n");
      exit(EXIT_FAILURE);
   }
   
   readpar();
   
   r = alloc_double_vector(Nr);
   r2 = alloc_double_vector(Nr);
   r3 = alloc_double_vector(Nr);

   pot = alloc_double_vector(Nr);
   psi = alloc_complex_vector(Nr);
   
   dpsir = alloc_double_vector(Nr);
   
   calphar = alloc_complex_vector(Nr - 1);
   cbeta =  alloc_complex_vector(Nr - 1);
   cgammar = alloc_complex_vector(Nr - 1);
   
   tmpri = alloc_double_vector(Nr);
   tmprj = alloc_double_vector(Nr);
   
   if(output != NULL) out = fopen(output, "w");
   else out = stdout;

   fprintf(out, "OPTION = %d\n", opt);
   fprintf(out, "NR = %12li\n", Nr);
   fprintf(out, "NSTP = %10li   NPAS = %10li   NRUN = %10li\n", Nstp, Npas, Nrun);
   fprintf(out, "DR = %8le\n", dr);
   fprintf(out, "DT = %8le\n", dt);
   fprintf(out, "G0 = %8le\n\n", G0);
   fprintf(out, "        %12s   %12s   %12s   %12s   %12s\n", "norm", "mu", "en", "rms", "psi(0)");
   fflush(out);
   
   G = 0.;
   
   init(psi);
   gencoef();
   calcnorm(&norm, psi, tmpri);
   calcmuen(&mu, &en, psi, dpsir, tmpri, tmprj);
   calcrms(&rms, psi, tmpri);
   fprintf(out, "INIT    %8le   %8le   %8le   %8le   %8le\n", norm, mu / par, en / par, rms, cabs(psi[0]));
   fflush(out);
   if(initout != NULL) {
      file = fopen(initout, "w");
      for(cnti = 0; cnti < Nr; cnti += outstpr)
         fprintf(file, "%8le %8le\n", r[cnti], cabs(psi[cnti]));
      fclose(file);
   }
   
   for(cnti = 0; cnti < Nstp; cnti ++) {
      G += par * G0 / Nstp;
      calcnu(psi);
      calclur(psi, cbeta);
   }
   calcnorm(&norm, psi, tmpri);
   calcmuen(&mu, &en, psi, dpsir, tmpri, tmprj);
   calcrms(&rms, psi, tmpri);
   fprintf(out, "NSTP    %8le   %8le   %8le   %8le   %8le\n", norm, mu / par, en / par, rms, cabs(psi[0]));
   fflush(out);
   if(Nstpout != NULL) {
      file = fopen(Nstpout, "w");
      for(cnti = 0; cnti < Nr; cnti += outstpr)
         fprintf(file, "%8le %8le\n", r[cnti], cabs(psi[cnti]));
      fclose(file);
   }
   
   for(cnti = 0; cnti < Npas; cnti ++) {
      calcnu(psi);
      calclur(psi, cbeta);
   }
   calcnorm(&norm, psi, tmpri);
   calcmuen(&mu, &en, psi, dpsir, tmpri, tmprj);
   calcrms(&rms, psi, tmpri);
   fprintf(out, "NPAS    %8le   %8le   %8le   %8le   %8le\n", norm, mu / par, en / par, rms, cabs(psi[0]));
   fflush(out);
   if(Npasout != NULL) {
      file = fopen(Npasout, "w");
      for(cnti = 0; cnti < Nr; cnti += outstpr)
         fprintf(file, "%8le %8le\n", r[cnti], cabs(psi[cnti]));
      fclose(file);
   }
   
   G *= Gpar;
   
   if(rmsout != NULL) file = fopen(rmsout, "w");
   for(cnti = 1; cnti <= Nrun; cnti ++) {
      calcnu(psi);
      calclur(psi, cbeta);
      if((rmsout != NULL) && (cnti % outstpt == 0)) {
         calcrms(&rms, psi, tmpri);
         fprintf(file, "%8le %8le\n", cnti * dt * par, rms);
         fflush(file);
      }
   }
   if(rmsout != NULL) fclose(file);
   calcnorm(&norm, psi, tmpri);
   calcmuen(&mu, &en, psi, dpsir, tmpri, tmprj);
   calcrms(&rms, psi, tmpri);
   fprintf(out, "NRUN    %8le   %8le   %8le   %8le   %8le\n", norm, mu / par, en / par, rms, cabs(psi[0]));
   fflush(out);
   if(Nrunout != NULL) {
      file = fopen(Nrunout, "w");
      for(cnti = 0; cnti < Nr; cnti += outstpr)
         fprintf(file, "%8le %8le\n", r[cnti], cabs(psi[cnti]));
      fclose(file);
   }

   if(output != NULL) fclose(out);

   free_double_vector(r);
   free_double_vector(r2);
   free_double_vector(r3);

   free_double_vector(pot);
   free_complex_vector(psi);

   free_double_vector(dpsir);

   free_complex_vector(calphar);
   free_complex_vector(cbeta);
   free_complex_vector(cgammar);

   free_double_vector(tmpri);
   free_double_vector(tmprj);

   return(EXIT_SUCCESS);
}

/**
 *    Reading input parameters from the configuration file.
 */
void readpar(void) {
   char *cfg_tmp;
   
   if((cfg_tmp = cfg_read("OPTION")) == NULL) {
      fprintf(stderr, "OPTION is not defined in the configuration file\n");
      exit(EXIT_FAILURE);
   }
   opt = atol(cfg_tmp);
   
   if((cfg_tmp = cfg_read("G0")) == NULL) {
      fprintf(stderr, "G0 is not defined in the configuration file.\n");
      exit(EXIT_FAILURE);
   }
   G0 = atof(cfg_tmp);
   
   if((cfg_tmp = cfg_read("GPAR")) == NULL) {
      fprintf(stderr, "GPAR is not defined in the configuration file.\n");
      exit(EXIT_FAILURE);
   }
   Gpar = atof(cfg_tmp);

   if((cfg_tmp = cfg_read("NR")) == NULL) {
      fprintf(stderr, "NR is not defined in the configuration file.\n");
      exit(EXIT_FAILURE);
   }
   Nr = atol(cfg_tmp);

   if((cfg_tmp = cfg_read("DR")) == NULL) {
      fprintf(stderr, "DR is not defined in the configuration file.\n");
      exit(EXIT_FAILURE);
   }
   dr = atof(cfg_tmp);
   
   if((cfg_tmp = cfg_read("DT")) == NULL) {
      fprintf(stderr, "DT is not defined in the configuration file.\n");
      exit(EXIT_FAILURE);
   }
   dt = atof(cfg_tmp);
   
   if((cfg_tmp = cfg_read("NSTP")) == NULL) {
      fprintf(stderr, "NSTP is not defined in the configuration file.\n");
      exit(EXIT_FAILURE);
   }
   Nstp = atol(cfg_tmp);
   
   if((cfg_tmp = cfg_read("NPAS")) == NULL) {
      fprintf(stderr, "NPAS is not defined in the configuration file.\n");
      exit(EXIT_FAILURE);
   }
   Npas = atol(cfg_tmp);
   
   if((cfg_tmp = cfg_read("NRUN")) == NULL) {
      fprintf(stderr, "NRUN is not defined in the configuration file.\n");
      exit(EXIT_FAILURE);
   }
   Nrun = atol(cfg_tmp);
   
   output = cfg_read("OUTPUT");
   initout = cfg_read("INITOUT");
   rmsout = cfg_read("RMSOUT");
   Nstpout = cfg_read("NSTPOUT");
   Npasout = cfg_read("NPASOUT");
   Nrunout = cfg_read("NRUNOUT");
   
   if((initout != NULL) || (Nstpout != NULL) || (Npasout != NULL) || (Nrunout != NULL)) {
      if((cfg_tmp = cfg_read("OUTSTPR")) == NULL) {
         fprintf(stderr, "OUTSTPR is not defined in the configuration file.\n");
         exit(EXIT_FAILURE);
      }
      outstpr = atol(cfg_tmp);
   }
   
   if(rmsout != NULL) {
      if((cfg_tmp = cfg_read("OUTSTPT")) == NULL) {
         fprintf(stderr, "OUTSTPT is not defined in the configuration file.\n");
         exit(EXIT_FAILURE);
      }
      outstpt = atol(cfg_tmp);
   }
   
   return;
}

/**
 *    Initialization of the space mesh, the potential, and the initial wave
 *    function.
 *    psi - array with the wave function values
 */
void init(double complex *psi) {
   long cnti;
   double cpsi1, cpsi2;
   double tmp;
   
   if (opt == 2) par = 2.;
   else par = 1.;
   
   Nr2 = Nr / 2;
   dr2 = dr * dr;
   
   pi = 4. * atan(1.);
   cpsi1 = sqrt(pi);
   cpsi2 = cpsi1 * sqrt(2. * sqrt(2. * pi));
   
   for(cnti = 0; cnti < Nr; cnti ++) {
      r[cnti] = cnti * dr;
      r2[cnti] = r[cnti] * r[cnti];
      r3[cnti] = r2[cnti] * r[cnti];
      if(opt == 3) {
         pot[cnti] = 0.25 * r2[cnti];
         tmp = exp(- 0.25 * r2[cnti]);
         psi[cnti] = tmp / cpsi2;
      } else {
         pot[cnti] = r2[cnti];
         tmp = exp(- 0.5 * r2[cnti]);
         psi[cnti] = tmp / cpsi1;
      }
   }
   
   return;
}

/**
 *    Crank-Nicolson scheme coefficients generation.
 */
void gencoef(void) {
   long cnti;
   
   Ar0 = 1. + I * dt / dr2;
   
   Ar0r = 1. - I * dt / dr2;
   
   Ar = - 0.5 * I * dt / dr2;
   
   dAr = 0.25 * I * dt / dr;

   calphar[0] = 1.;
   cgammar[0] = - 1. / (Ar0 + Ar + dAr / r[1]);
   for(cnti = 1; cnti < Nr - 1; cnti ++) {
      calphar[cnti] = (Ar - dAr / r[cnti]) * cgammar[cnti - 1];
      cgammar[cnti] = - 1. / (Ar0 + (Ar + dAr / r[cnti + 1]) * calphar[cnti]);
   }
   
   return;
}

/**
 *    Calculation of the wave function norm and normalization.
 *    norm - wave function norm
 *    psi  - array with the wave function values
 *    tmpr - temporary array
 */
void calcnorm(double *norm, double complex *psi, double *tmpr) {
   long cnti;
   
   for(cnti = 0; cnti < Nr; cnti ++) {
      tmpr[cnti] = cabs(psi[cnti]);
      tmpr[cnti] *= tmpr[cnti];
      tmpr[cnti] *= r[cnti];
   }
   
   *norm = sqrt(2. * pi * simpint(dr, tmpr, Nr));
   
   for(cnti = 0; cnti < Nr; cnti ++) {
      psi[cnti] /= *norm;
   }
   
   return;
}

/**
 *    Calculation of the chemical potential and energy.
 *    mu    - chemical potential
 *    en    - energy
 *    psi   - array with the wave function values
 *    dpsir - temporary array
 *    tmpri - temporary array
 *    tmprj - temporary array
 */
void calcmuen(double *mu, double *en, double complex *psi, double *dpsir, double *tmpri, double *tmprj) {
   long cnti;
   double psi2, psi2lin, dpsi2;
   
   for(cnti = 0; cnti < Nr; cnti ++) {
      tmpri[cnti] = cabs(psi[cnti]);
   }
   
   diff(dr, tmpri, dpsir, Nr);
   
   for(cnti = 0; cnti < Nr; cnti ++) {
      psi2 = cabs(psi[cnti]);
      psi2 *= psi2;
      psi2lin = psi2 * G;
      dpsi2 = dpsir[cnti] * dpsir[cnti];
      tmpri[cnti] = r[cnti] * ((pot[cnti] + psi2lin) * psi2 + dpsi2);
      tmprj[cnti] = r[cnti] * ((pot[cnti] + 0.5 * psi2lin) * psi2 + dpsi2);
   }

   *mu = 2. * pi * simpint(dr, tmpri, Nr);
   *en = 2. * pi * simpint(dr, tmprj, Nr);
   
   return;
}

/**
 *    Calculation of the root mean square radius.
 *    rms  - root mean square radius
 *    psi  - array with the wave function values
 *    tmpr - temporary array
 */
void calcrms(double *rms, double complex *psi, double *tmpr) {
   long cnti;
   double psi2;
   
   for(cnti = 0; cnti < Nr; cnti ++) {
      psi2 = cabs(psi[cnti]);
      psi2 *= psi2;
      tmpr[cnti] = r3[cnti] * psi2;
   }
   
   *rms = sqrt(2. * pi * simpint(dr, tmpr, Nr));
   
   return;
}

/**
 *    Time propagation with respect to H1 (part of the Hamiltonian without spatial
 *    derivatives).
 *    psi - array with the wave function values
 */
void calcnu(double complex *psi) {
   long cnti;
   double psi2, psi2lin, tmp;
   
   for(cnti = 0; cnti < Nr; cnti ++) {
      psi2 = cabs(psi[cnti]);
      psi2 *= psi2;
      psi2lin = psi2 * G;
      tmp = dt * (pot[cnti] + psi2lin);
      psi[cnti] *= cexp(- I * tmp);
   }
   
   return;
}

/**
 *    Time propagation with respect to H2 (r-part of the Laplacian).
 *    psi   - array with the wave function values
 *    cbeta - Crank-Nicolson scheme coefficients
 */
void calclur(double complex *psi, double complex *cbeta) {
   long cnti;
   double complex c;
   
   cbeta[0] = 0.;
   for(cnti = 1; cnti < Nr - 1; cnti ++) {
      c = psi[cnti] - Ar * (psi[cnti + 1] - 2 * psi[cnti] + psi[cnti - 1]) + dAr / r[cnti] * (psi[cnti + 1] - psi[cnti - 1]);
      cbeta[cnti] = cgammar[cnti - 1] * ((Ar + dAr / r[cnti]) * cbeta[cnti - 1] - c);
   }
   psi[Nr - 1] = 0.;
   for (cnti = Nr - 1; cnti > 0; cnti --) {
      psi[cnti - 1] = calphar[cnti - 1] * psi[cnti] + cbeta[cnti - 1];
   }
   
   return;
}


==> GP-SCL-programs/src/realtimecir/realtimecir.h <==
/**   
 *    GP-SCL codes are developed by:
 *    
 *    Dusan Vudragovic, Ivana Vidanovic, Antun Balaz
 *    (Institute of Physics Belgrade, Serbia, http://www.scl.rs/)
 *    
 *    Paulsamy Muruganandam
 *    (Bharathidasan University, Tamil Nadu, India)
 *    
 *    Sadhan K. Adhikari
 *    (Sao Paulo State University, Brazil)
 *    
 *    Public use and modification of this code are allowed provided that the
 *    following papers are cited:
 *    P. Muruganandam et al., Comput. Phys. Commun. 180 (2009) 1888;
 *    D. Vudragovic et al., Comput. Phys. Commun. 183 (2012) 2021.
 *    The authors would be grateful for all information and/or comments
 *    regarding the use of the code.
 */

#include <stdio.h>
#include <stdlib.h>
#include <string.h>
#include <math.h>
#include <complex.h>

char *output, *initout, *rmsout, *Nstpout, *Npasout, *Nrunout;
long outstpr, outstpt;

int opt;
long Nr;
long Nr2;
long Nstp, Npas, Nrun;
double dr;
double dr2;
double dt;
double G0, Gpar, G;
double par;
double pi;

double *r;
double *r2;
double *r3;
double *pot;

double complex Ar0, Ar0r, Ar, dAr;
double complex *calphar;
double complex *cgammar;

void readpar(void);
void init(double complex *);
void gencoef(void);
void calcnorm(double *, double complex *, double *);
void calcmuen(double *, double *, double complex *, double *, double *, double *);
void calcrms(double *, double complex *, double *);
void calcnu(double complex *);
void calclur(double complex *, double complex *);

extern double simpint(double, double *, long);
extern void diff(double, double *, double *, long);

extern double *alloc_double_vector(long);
extern void free_double_vector(double *);
extern double complex *alloc_complex_vector(long);
extern void free_complex_vector(double complex *);

extern int cfg_init(char *);
extern char *cfg_read(char *);


==> GP-SCL-programs/src/realtimesph/realtimesph.c <==
/**   
 *    GP-SCL codes are developed by:
 *    
 *    Dusan Vudragovic, Ivana Vidanovic, Antun Balaz
 *    (Institute of Physics Belgrade, Serbia, http://www.scl.rs/)
 *    
 *    Paulsamy Muruganandam
 *    (Bharathidasan University, Tamil Nadu, India)
 *    
 *    Sadhan K. Adhikari
 *    (Sao Paulo State University, Brazil)
 *    
 *    Public use and modification of this code are allowed provided that the
 *    following papers are cited:
 *    P. Muruganandam et al., Comput. Phys. Commun. 180 (2009) 1888;
 *    D. Vudragovic et al., Comput. Phys. Commun. 183 (2012) 2021.
 *    The authors would be grateful for all information and/or comments
 *    regarding the use of the code.
 *    
 *    This program solves the time-dependent Gross–Pitaevskii nonlinear
 *    partial differential equation in three space dimensions in a
 *    spherically-symmetric trap using the real-time propagation. The
 *    Gross–Pitaevskii equation describes the properties of a dilute trapped
 *    Bose–Einstein condensate. The equation is solved using the split-step
 *    Crank–Nicolson method by discretizing space and time. The discretized
 *    equation is then propagated in real time over small time steps.
 *    
 *    Description of variables used in the code:
 *    
 *    opt     - decides which rescaling of GP equation will be used
 *    par     - parameter for rescaling of GP equation
 *    psi     - array with the wave function values
 *    pot     - array with the values of the potential
 *    G0      - final nonlinearity
 *    Gpar    - coefficient that multiplies nonlinear term in non-stationary
 *              problem during final Nrun iterations
 *    norm    - wave function norm
 *    rms     - root mean square radius
 *    mu      - chemical potential
 *    en      - energy
 *    Nr      - number of discretization points in the r-direction
 *    r       - array with the space mesh values in the r-direction
 *    dr      - spatial discretization step in the r-direction
 *    dt      - time discretization step
 *    Nstp    - number of subsequent iterations with fixed nonlinearity G0
 *    Npas    - number of subsequent iterations with the fixed nonlinearity G0
 *    Nrun    - number of final iterations with the fixed nonlinearity G0
 *    output  - output file with the summary of final values of all physical
 *              quantities
 *    initout - output file with the initial wave function
 *    Nstpout - output file with the wave function obtained after the first
 *              Nstp iterations
 *    Npasout - output file with the wave function obtained after the
 *              subsequent Npas iterations, with the fixed nonlinearity G0
 *    Nrunout - output file with the final wave function obtained after the
 *              final Nrun iterations
 *    rmsout  - output file with the time dependence of RMS during the final
 *              Nrun iterations
 *    outstpr - discretization step in the r-direction used to save wave
 *              functions
 *    outstpt - time discretization step used to save RMS of the wave function
 */

#include "realtimesph.h"

int main(int argc, char **argv) {
   FILE *out;
   FILE *file;
   long cnti;
   double norm, rms, mu, en;
   double complex *psi;
   double complex *cbeta;
   double *dpsir;
   double *tmpri, *tmprj;
   
   if((argc != 3) || (strcmp(*(argv + 1), "-p") != 0)) {
      fprintf(stderr, "Usage: %s -p <parameterfile> \n", *argv);
      exit(EXIT_FAILURE);
   }

   if(! cfg_init(argv[2])) {
      fprintf(stderr, "Wrong input parameter file.\n");
      exit(EXIT_FAILURE);
   }
   
   readpar();
   
   r = alloc_double_vector(Nr);
   r2 = alloc_double_vector(Nr);

   pot = alloc_double_vector(Nr);
   psi = alloc_complex_vector(Nr);
   
   dpsir = alloc_double_vector(Nr);
   
   calphar = alloc_complex_vector(Nr - 1);
   cbeta =  alloc_complex_vector(Nr - 1);
   cgammar = alloc_complex_vector(Nr - 1);
   
   tmpri = alloc_double_vector(Nr);
   tmprj = alloc_double_vector(Nr);

   if(output != NULL) out = fopen(output, "w");
   else out = stdout;

   fprintf(out, "OPTION = %d\n", opt);
   fprintf(out, "NR = %12li\n", Nr);
   fprintf(out, "NSTP = %10li   NPAS = %10li   NRUN = %10li\n", Nstp, Npas, Nrun);
   fprintf(out, "DR = %8le\n", dr);
   fprintf(out, "DT = %8le\n", dt);
   fprintf(out, "G0 = %8le\n\n", G0);
   fprintf(out, "        %12s   %12s   %12s   %12s   %12s\n", "norm", "mu", "en", "rms", "psi(0)");
   fflush(out);
   
   G = 0.;
   
   init(psi);
   gencoef();
   calcnorm(&norm, psi, tmpri);
   calcmuen(&mu, &en, psi, dpsir, tmpri, tmprj);
   calcrms(&rms, psi, tmpri);
   fprintf(out, "INIT    %8le   %8le   %8le   %8le   %8le\n", norm, mu / par, en / par, rms, cabs(psi[1]) / r[1]);
   fflush(out);
   if(initout != NULL) {
      file = fopen(initout, "w");
      fprintf(file, "%8le %8le\n", r[0], cabs(psi[1]) / r[1]);
      for(cnti = 1; cnti < Nr; cnti += outstpr)
         fprintf(file, "%8le %8le\n", r[cnti], cabs(psi[cnti]) / r[cnti]);
      fclose(file);
   }
   
   for(cnti = 0; cnti < Nstp; cnti ++) {
      G += par * G0 / Nstp;
      calcnu(psi);
      calclur(psi, cbeta);
   }
   calcnorm(&norm, psi, tmpri);
   calcmuen(&mu, &en, psi, dpsir, tmpri, tmprj);
   calcrms(&rms, psi, tmpri);
   fprintf(out, "NSTP    %8le   %8le   %8le   %8le   %8le\n", norm, mu / par, en / par, rms, cabs(psi[1]) / r[1]);
   fflush(out);
   if(Nstpout != NULL) {
      file = fopen(Nstpout, "w");
      fprintf(file, "%8le %8le\n", r[0], cabs(psi[1]) / r[1]);
      for(cnti = 1; cnti < Nr; cnti += outstpr)
         fprintf(file, "%8le %8le\n", r[cnti], cabs(psi[cnti]) / r[cnti]);
      fclose(file);
   }
   
   for(cnti = 0; cnti < Npas; cnti ++) {
      calcnu(psi);
      calclur(psi, cbeta);
   }
   calcnorm(&norm, psi, tmpri);
   calcmuen(&mu, &en, psi, dpsir, tmpri, tmprj);
   calcrms(&rms, psi, tmpri);
   fprintf(out, "NPAS    %8le   %8le   %8le   %8le   %8le\n", norm, mu / par, en / par, rms, cabs(psi[1] / r[1]));
   fflush(out);
   if(Npasout != NULL) {
      file = fopen(Npasout, "w");
      fprintf(file, "%8le %8le\n", r[0], cabs(psi[1] / r[1]));
      for(cnti = 1; cnti < Nr; cnti += outstpr)
         fprintf(file, "%8le %8le\n", r[cnti], cabs(psi[cnti] / r[cnti]));
      fclose(file);
   }
   
   G *= Gpar;
   
   if(rmsout != NULL) file = fopen(rmsout, "w");
   for(cnti = 1; cnti <= Nrun; cnti ++) {
      calcnu(psi);
      calclur(psi, cbeta);
      if((rmsout != NULL) && (cnti % outstpt == 0)) {
         calcrms(&rms, psi, tmpri);
         fprintf(file, "%8le %8le\n", cnti * dt * par, rms);
         fflush(file);
      }
   }
   if(rmsout != NULL) fclose(file);
   calcnorm(&norm, psi, tmpri);
   calcmuen(&mu, &en, psi, dpsir, tmpri, tmprj);
   calcrms(&rms, psi, tmpri);
   fprintf(out, "NRUN    %8le   %8le   %8le   %8le   %8le\n", norm, mu / par, en / par, rms, cabs(psi[1] / r[1]));
   fflush(out);
   if(Nrunout != NULL) {
      file = fopen(Nrunout, "w");
      fprintf(file, "%8le %8le\n", r[0], cabs(psi[1] / r[1]));
      for(cnti = 1; cnti < Nr; cnti += outstpr)
         fprintf(file, "%8le %8le\n", r[cnti], cabs(psi[cnti] / r[cnti]));
      fclose(file);
   }

   if(output != NULL) fclose(out);

   free_double_vector(r);
   free_double_vector(r2);

   free_double_vector(pot);
   free_complex_vector(psi);

   free_double_vector(dpsir);

   free_complex_vector(calphar);
   free_complex_vector(cbeta);
   free_complex_vector(cgammar);

   free_double_vector(tmpri);
   free_double_vector(tmprj);

   return(EXIT_SUCCESS);
}

/**
 *    Reading input parameters from the configuration file.
 */
void readpar(void) {
   char *cfg_tmp;
   
   if((cfg_tmp = cfg_read("OPTION")) == NULL) {
      fprintf(stderr, "OPTION is not defined in the configuration file\n");
      exit(EXIT_FAILURE);
   }
   opt = atol(cfg_tmp);
   
   if((cfg_tmp = cfg_read("G0")) == NULL) {
      fprintf(stderr, "G0 is not defined in the configuration file.\n");
      exit(EXIT_FAILURE);
   }
   G0 = atof(cfg_tmp);
   
   if((cfg_tmp = cfg_read("GPAR")) == NULL) {
      fprintf(stderr, "GPAR is not defined in the configuration file.\n");
      exit(EXIT_FAILURE);
   }
   Gpar = atof(cfg_tmp);

   if((cfg_tmp = cfg_read("NR")) == NULL) {
      fprintf(stderr, "NR is not defined in the configuration file.\n");
      exit(EXIT_FAILURE);
   }
   Nr = atol(cfg_tmp);

   if((cfg_tmp = cfg_read("DR")) == NULL) {
      fprintf(stderr, "DR is not defined in the configuration file.\n");
      exit(EXIT_FAILURE);
   }
   dr = atof(cfg_tmp);
   
   if((cfg_tmp = cfg_read("DT")) == NULL) {
      fprintf(stderr, "DT is not defined in the configuration file.\n");
      exit(EXIT_FAILURE);
   }
   dt = atof(cfg_tmp);
   
   if((cfg_tmp = cfg_read("NSTP")) == NULL) {
      fprintf(stderr, "NSTP is not defined in the configuration file.\n");
      exit(EXIT_FAILURE);
   }
   Nstp = atol(cfg_tmp);
   
   if((cfg_tmp = cfg_read("NPAS")) == NULL) {
      fprintf(stderr, "NPAS is not defined in the configuration file.\n");
      exit(EXIT_FAILURE);
   }
   Npas = atol(cfg_tmp);
   
   if((cfg_tmp = cfg_read("NRUN")) == NULL) {
      fprintf(stderr, "NRUN is not defined in the configuration file.\n");
      exit(EXIT_FAILURE);
   }
   Nrun = atol(cfg_tmp);
   
   output = cfg_read("OUTPUT");
   initout = cfg_read("INITOUT");
   rmsout = cfg_read("RMSOUT");
   Nstpout = cfg_read("NSTPOUT");
   Npasout = cfg_read("NPASOUT");
   Nrunout = cfg_read("NRUNOUT");
   
   if((initout != NULL) || (Nstpout != NULL)|| (Npasout != NULL) || (Nrunout != NULL)) {
      if((cfg_tmp = cfg_read("OUTSTPR")) == NULL) {
         fprintf(stderr, "OUTSTPR is not defined in the configuration file.\n");
         exit(EXIT_FAILURE);
      }
      outstpr = atol(cfg_tmp);
   }
   
   if(rmsout != NULL) {
      if((cfg_tmp = cfg_read("OUTSTPT")) == NULL) {
         fprintf(stderr, "OUTSTPT is not defined in the configuration file.\n");
         exit(EXIT_FAILURE);
      }
      outstpt = atol(cfg_tmp);
   }
   
   return;
}

/**
 *    Initialization of the space mesh, the potential, and the initial wave
 *    function.
 *    psi - array with the wave function values
 */
void init(double complex *psi) {
   long cnti;
   double cpsi1, cpsi2;
   double tmp;
   
   if (opt == 2) par = 2.;
   else par = 1.;
   
   Nr2 = Nr / 2;
   dr2 = dr * dr;
   
   pi = 4. * atan(1.);
   cpsi1 = sqrt(pi * sqrt(pi));
   cpsi2 = cpsi1 * sqrt(2. * sqrt(2.));
   
   for(cnti = 0; cnti < Nr; cnti ++) {
      r[cnti] = cnti * dr;
      r2[cnti] = r[cnti] * r[cnti];
      if(opt == 3) {
         pot[cnti] = 0.25 * r2[cnti];
         tmp = exp(- 0.25 * r2[cnti]);
         psi[cnti] = r[cnti] * tmp / cpsi2;
      } else {
         pot[cnti] = r2[cnti];
         tmp = exp(- 0.5 * r2[cnti]);
         psi[cnti] = r[cnti] * tmp / cpsi1;
      }
   }
   
   return;
}

/**
 *    Crank-Nicolson scheme coefficients generation.
 */
void gencoef(void) {
   long cnti;
   
   Ar0 = 1. + I * dt / dr2;
   
   Ar0r = 1. - I * dt / dr2;
   
   Ar = - 0.5 * I * dt / dr2;
   
   calphar[Nr - 2] = 0.;
   cgammar[Nr - 2] = - 1. / Ar0;
   for (cnti = Nr - 2; cnti > 0; cnti --) {
      calphar[cnti - 1] = Ar * cgammar[cnti];
      cgammar[cnti - 1] = - 1. / (Ar0 + Ar * calphar[cnti - 1]);
   }
   
   return;
}

/**
 *    Calculation of the wave function norm and normalization.
 *    norm - wave function norm
 *    psi  - array with the wave function values
 *    tmpr - temporary array
 */
void calcnorm(double *norm, double complex *psi, double *tmpr) {
   long cnti;
   
   for(cnti = 0; cnti < Nr; cnti ++) {
      tmpr[cnti] = cabs(psi[cnti]);
      tmpr[cnti] *= tmpr[cnti];
      tmpr[cnti] *= 4 * pi;
   }
   
   *norm = sqrt(simpint(dr, tmpr, Nr));
   
   for(cnti = 0; cnti < Nr; cnti ++) {
      psi[cnti] /= *norm;
   }
   
   return;
}

/**
 *    Calculation of the chemical potential and energy.
 *    mu    - chemical potential
 *    en    - energy
 *    psi   - array with the wave function values
 *    dpsir - temporary array
 *    tmpri - temporary array
 *    tmprj - temporary array
 */
void calcmuen(double *mu, double *en, double complex *psi, double *dpsir, double *tmpri, double *tmprj) {
   long cnti;
   double psi2, psi2lin, dpsi2;
   
   for(cnti = 0; cnti < Nr; cnti ++) {
      tmpri[cnti] = cabs(psi[cnti]);
   }
   
   diff(dr, tmpri, dpsir, Nr);
   
   for(cnti = 1; cnti < Nr; cnti ++) {
      psi2 = cabs(psi[cnti]);
      psi2 *= psi2;
      psi2lin = psi2 / r2[cnti] * G;
      dpsi2 = dpsir[cnti] * dpsir[cnti];
      tmpri[cnti] = (pot[cnti] + psi2lin) * psi2 + dpsi2;
      tmprj[cnti] = (pot[cnti] + 0.5 * psi2lin) * psi2 + dpsi2;
   }
   tmpri[0] = tmpri[1];
   tmprj[0] = tmprj[1];
   
   *mu = 4. * pi * simpint(dr, tmpri, Nr);
   *en = 4. * pi * simpint(dr, tmprj, Nr);
   
   return;
}

/**
 *    Calculation of the root mean square radius.
 *    rms  - root mean square radius
 *    psi  - array with the wave function values
 *    tmpr - temporary array
 */
void calcrms(double *rms, double complex *psi, double *tmpr) {
   long cnti;
   double psi2;
   
   for(cnti = 0; cnti < Nr; cnti ++) {
      tmpr[cnti] = cabs(psi[cnti]);
      tmpr[cnti] *= tmpr[cnti];
      tmpr[cnti] *= 4. * pi *r2[cnti];
   }
   
   *rms = sqrt(simpint(dr, tmpr, Nr));
   
   return;
}

/**
 *    Time propagation with respect to H1 (part of the Hamiltonian without spatial
 *    derivatives).
 *    psi - array with the wave function values
 */
void calcnu(double complex *psi) {
   long cnti;
   double psi2, psi2lin, tmp;
   
   psi[0] = 0;
   for(cnti = 1; cnti < Nr; cnti ++) {
      psi2 = cabs(psi[cnti]);
      psi2 *= psi2;
      psi2lin = G * psi2 / r2[cnti];
      tmp = dt * (pot[cnti] + psi2lin);
      psi[cnti] *= cexp(- I * tmp);
   }
   
   return;
}

/**
 *    Time propagation with respect to H2 (r-part of the Laplacian).
 *    psi   - array with the wave function values
 *    cbeta - Crank-Nicolson scheme coefficients
 */
void calclur(double complex *psi, double complex *cbeta) {
   long cnti;
   double complex c;
   
   cbeta[Nr - 2] = psi[Nr - 1];
   for (cnti = Nr - 2; cnti > 0; cnti --) {
      c = - Ar * psi[cnti + 1] + Ar0r * psi[cnti] - Ar * psi[cnti - 1];
      cbeta[cnti - 1] =  cgammar[cnti] * (Ar * cbeta[cnti] - c);
   }
   
   psi[0] = 0.;
   for (cnti = 0; cnti < Nr - 1; cnti ++) {
      psi[cnti + 1] = calphar[cnti] * psi[cnti] + cbeta[cnti];
   }
   
   return;
}


==> GP-SCL-programs/src/realtimesph/realtimesph.h <==
/**   
 *    GP-SCL codes are developed by:
 *    
 *    Dusan Vudragovic, Ivana Vidanovic, Antun Balaz
 *    (Institute of Physics Belgrade, Serbia, http://www.scl.rs/)
 *    
 *    Paulsamy Muruganandam
 *    (Bharathidasan University, Tamil Nadu, India)
 *    
 *    Sadhan K. Adhikari
 *    (Sao Paulo State University, Brazil)
 *    
 *    Public use and modification of this code are allowed provided that the
 *    following papers are cited:
 *    P. Muruganandam et al., Comput. Phys. Commun. 180 (2009) 1888;
 *    D. Vudragovic et al., Comput. Phys. Commun. 183 (2012) 2021.
 *    The authors would be grateful for all information and/or comments
 *    regarding the use of the code.
 */

#include <stdio.h>
#include <stdlib.h>
#include <string.h>
#include <math.h>
#include <complex.h>

char *output, *initout, *rmsout, *Nstpout, *Npasout, *Nrunout;
long outstpr, outstpt;

int opt;
long Nr;
long Nr2;
long Nstp, Npas, Nrun;
double dr;
double dr2;
double dt;
double G0, Gpar, G;
double par;
double pi;

double *r;
double *r2;
double *pot;

double complex Ar0, Ar0r, Ar;
double complex *calphar;
double complex *cgammar;

void readpar(void);
void init(double complex *);
void gencoef(void);
void calcnorm(double *, double complex *, double *);
void calcmuen(double *, double *, double complex *, double *, double *, double *);
void calcrms(double *, double complex *, double *);
void calcnu(double complex *);
void calclur(double complex *, double complex *);

extern double simpint(double, double *, long);
extern void diff(double, double *, double *, long);

extern double *alloc_double_vector(long);
extern void free_double_vector(double *);
extern double complex *alloc_complex_vector(long);
extern void free_complex_vector(double complex *);

extern int cfg_init(char *);
extern char *cfg_read(char *);


==> GP-SCL-programs/src/util/cfg.c <==
/**   
 *    GP-SCL codes are developed by:
 *    
 *    Dusan Vudragovic, Ivana Vidanovic, Antun Balaz
 *    (Institute of Physics Belgrade, Serbia, http://www.scl.rs/)
 *    
 *    Paulsamy Muruganandam
 *    (Bharathidasan University, Tamil Nadu, India)
 *    
 *    Sadhan K. Adhikari
 *    (Sao Paulo State University, Brazil)
 *    
 *    Public use and modification of this code are allowed provided that the
 *    following papers are cited:
 *    P. Muruganandam et al., Comput. Phys. Commun. 180 (2009) 1888;
 *    D. Vudragovic et al., Comput. Phys. Commun. 183 (2012) 2021.
 *    The authors would be grateful for all information and/or comments
 *    regarding the use of the code.
 *
 *    Utility functions for parsing of configuration files.
 */

#include "cfg.h"

/**
 *    Configuration file parsing.
 *    cfg_file - stands for a configuration file, which is supplied on
 *    a command line
 */
int cfg_init(char *cfg_file) {
   FILE *file;
   char buf[256];

   file = fopen(cfg_file, "r");
   if (! file) return 0;

   cfg_size = 0;
   while (fgets(buf, 256, file) != NULL) {
      if (sscanf(buf, "%s = %s", cfg_key[cfg_size], cfg_val[cfg_size]) == 2) cfg_size ++;
   }

   fclose(file);
   return cfg_size;
}

/**
 *    Configuration property value
 *    key - property
 */
char *cfg_read(char *key) {
   int i;

   for(i = 0; i < cfg_size; i ++)
      if (! strcmp(key, cfg_key[i])) return cfg_val[i];

   return NULL;
}


==> GP-SCL-programs/src/util/cfg.h <==
/**   
 *    GP-SCL codes are developed by:
 *    
 *    Dusan Vudragovic, Ivana Vidanovic, Antun Balaz
 *    (Institute of Physics Belgrade, Serbia, http://www.scl.rs/)
 *    
 *    Paulsamy Muruganandam
 *    (Bharathidasan University, Tamil Nadu, India)
 *    
 *    Sadhan K. Adhikari
 *    (Sao Paulo State University, Brazil)
 *    
 *    Public use and modification of this code are allowed provided that the
 *    following papers are cited:
 *    P. Muruganandam et al., Comput. Phys. Commun. 180 (2009) 1888;
 *    D. Vudragovic et al., Comput. Phys. Commun. 183 (2012) 2021.
 *    The authors would be grateful for all information and/or comments
 *    regarding the use of the code.
 */

#include <stdio.h>
#include <stdlib.h>
#include <string.h>

int cfg_size;
char cfg_key[256][256], cfg_val[256][256];
 
int cfg_init(char *);
char *cfg_read(char *);


==> GP-SCL-programs/src/util/diffint.c <==
/**   
 *    GP-SCL codes are developed by:
 *    
 *    Dusan Vudragovic, Ivana Vidanovic, Antun Balaz
 *    (Institute of Physics Belgrade, Serbia, http://www.scl.rs/)
 *    
 *    Paulsamy Muruganandam
 *    (Bharathidasan University, Tamil Nadu, India)
 *    
 *    Sadhan K. Adhikari
 *    (Sao Paulo State University, Brazil)
 *    
 *    Public use and modification of this code are allowed provided that the
 *    following papers are cited:
 *    P. Muruganandam et al., Comput. Phys. Commun. 180 (2009) 1888;
 *    D. Vudragovic et al., Comput. Phys. Commun. 183 (2012) 2021.
 *    The authors would be grateful for all information and/or comments
 *    regarding the use of the code.
 *    
 *    Utility functions for integration (Simson's rule) and differentiation.
 */

#include "diffint.h"

/**
 *    Spatial 1D integration with Simpson's rule.
 *    h - space step
 *    f - array with the function values
 *    N - number of integration points
 */
double simpint(double h, double *f, long N) {
   long cnti;
   double sum, sumi, sumj, sumk;
   
   sumi = 0.; sumj = 0.; sumk = 0.;

   for(cnti = 1; cnti < N - 1; cnti += 2) {
      sumi += f[cnti];
      sumj += f[cnti - 1];
      sumk += f[cnti + 1];
   }
   
   sum = sumj + 4. * sumi + sumk;
   if(N % 2 == 0) sum += (5. * f[N - 1] + 8. * f[N - 2] - f[N - 3]) / 4.;

   return sum * h / 3.;
}

/**
 *    Richardson extrapolation formula for calculation of space
 *    derivatives.
 *    h  - space step
 *    f  - array with the function values
 *    df - array with the first derivatives of the function
 *    N  - number of space mesh points
 */
void diff(double h, double *f, double *df, long N) {
   long cnti;
   
   df[0] = 0.;
   df[1] = (f[2] - f[0]) / (2. * h);
   
   for(cnti = 2; cnti < N - 2; cnti ++) {
      df[cnti] = (f[cnti - 2] - 8. * f[cnti - 1] + 8. * f[cnti + 1] - f[cnti + 2]) / (12. * h); 
   }
   
   df[N - 2] = (f[N - 1] - f[N - 3]) / (2. * h);
   df[N - 1] = 0.;
   
   return;
}


==> GP-SCL-programs/src/util/diffint.h <==
/**   
 *    GP-SCL codes are developed by:
 *    
 *    Dusan Vudragovic, Ivana Vidanovic, Antun Balaz
 *    (Institute of Physics Belgrade, Serbia, http://www.scl.rs/)
 *    
 *    Paulsamy Muruganandam
 *    (Bharathidasan University, Tamil Nadu, India)
 *    
 *    Sadhan K. Adhikari
 *    (Sao Paulo State University, Brazil)
 *    
 *    Public use and modification of this code are allowed provided that the
 *    following papers are cited:
 *    P. Muruganandam et al., Comput. Phys. Commun. 180 (2009) 1888;
 *    D. Vudragovic et al., Comput. Phys. Commun. 183 (2012) 2021.
 *    The authors would be grateful for all information and/or comments
 *    regarding the use of the code.
 */

#include <stdio.h>

double simpint(double, double *, long);
void diff(double, double *, double *, long);


==> GP-SCL-programs/src/util/mem.c <==
/**   
 *    GP-SCL codes are developed by:
 *    
 *    Dusan Vudragovic, Ivana Vidanovic, Antun Balaz
 *    (Institute of Physics Belgrade, Serbia, http://www.scl.rs/)
 *    
 *    Paulsamy Muruganandam
 *    (Bharathidasan University, Tamil Nadu, India)
 *    
 *    Sadhan K. Adhikari
 *    (Sao Paulo State University, Brazil)
 *    
 *    Public use and modification of this code are allowed provided that the
 *    following papers are cited:
 *    P. Muruganandam et al., Comput. Phys. Commun. 180 (2009) 1888;
 *    D. Vudragovic et al., Comput. Phys. Commun. 183 (2012) 2021.
 *    The authors would be grateful for all information and/or comments
 *    regarding the use of the code.
 *    
 *    Utility functions for allocation/deallocation of memory.
 */

#include "mem.h"

/**
 *    Double vector allocation
 */
double *alloc_double_vector(long Nx) {
   double *vector;
   
   if((vector = (double *) malloc((size_t) (Nx * sizeof(double)))) == NULL) {
      fprintf(stderr, "Failed to allocate memory for the vector.\n");
      exit(EXIT_FAILURE);  
   }
   
   return vector;
}

/**
 *    Complex vector allocation
 */
double complex *alloc_complex_vector(long Nx) {
   double complex *vector;
   
   if((vector = (double complex *) malloc((size_t) (Nx * sizeof(double complex)))) == NULL) {
      fprintf(stderr, "Failed to allocate memory for the vector.\n");
      exit(EXIT_FAILURE);  
   }
   
   return vector;
}

/**
 *    Double matrix allocation
 */
double **alloc_double_matrix(long Nx, long Ny) {
   long cnti;
   double **matrix;
   
   if((matrix = (double **) malloc((size_t) (Nx * sizeof(double *)))) == NULL) {
      fprintf(stderr, "Failed to allocate memory for the matrix.\n");
      exit(EXIT_FAILURE);  
   }
   if((matrix[0] = (double *) malloc((size_t) (Nx * Ny * sizeof(double)))) == NULL) {
      fprintf(stderr, "Failed to allocate memory for the matrix.\n");
      exit(EXIT_FAILURE);  
   }
   for(cnti = 1; cnti < Nx; cnti ++)
      matrix[cnti] = matrix[cnti - 1] + Ny;
   
   return matrix;
}

/**
 *    Complex matrix allocation
 */
double complex **alloc_complex_matrix(long Nx, long Ny) {
   long cnti;
   double complex **matrix;
   
   if((matrix = (double complex **) malloc((size_t) (Nx * sizeof(double complex *)))) == NULL) {
      fprintf(stderr, "Failed to allocate memory for the matrix.\n");
      exit(EXIT_FAILURE);  
   }
   if((matrix[0] = (double complex *) malloc((size_t) (Nx * Ny * sizeof(double complex)))) == NULL) {
      fprintf(stderr, "Failed to allocate memory for the matrix.\n");
      exit(EXIT_FAILURE);  
   }
   for(cnti = 1; cnti < Nx; cnti ++)
      matrix[cnti] = matrix[cnti - 1] + Ny;
   
   return matrix;
}

/**
 *    Double tensor allocation
 */
double ***alloc_double_tensor(long Nx, long Ny, long Nz) {
   long cnti, cntj;
   double ***tensor;
   
   if((tensor = (double ***) malloc((size_t) (Nx * sizeof(double **)))) == NULL) {
      fprintf(stderr, "Failed to allocate memory for the tensor.\n");
      exit(EXIT_FAILURE);
   }
   if((tensor[0] = (double **) malloc((size_t) (Nx * Ny * sizeof(double *)))) == NULL) {
      fprintf(stderr, "Failed to allocate memory for the tensor.\n");
      exit(EXIT_FAILURE);
   }
   if((tensor[0][0] = (double *) malloc((size_t) (Nx * Ny * Nz * sizeof(double)))) == NULL) {
      fprintf(stderr, "Failed to allocate memory for the tensor.\n");
      exit(EXIT_FAILURE);
   }
   for(cntj = 1; cntj < Ny; cntj ++)
      tensor[0][cntj] = tensor[0][cntj-1] + Nz;
   for(cnti = 1; cnti < Nx; cnti ++) {
      tensor[cnti] = tensor[cnti - 1] + Ny;
      tensor[cnti][0] = tensor[cnti - 1][0] + Ny * Nz;
      for(cntj = 1; cntj < Ny; cntj ++)
         tensor[cnti][cntj] = tensor[cnti][cntj - 1] + Nz;
   }
   
   return tensor;
}

/**
 *    Complex tensor allocation
 */
double complex ***alloc_complex_tensor(long Nx, long Ny, long Nz) {
   long cnti, cntj;
   double complex ***tensor;
   
   if((tensor = (double complex ***) malloc((size_t) (Nx * sizeof(double complex **)))) == NULL) {
      fprintf(stderr, "Failed to allocate memory for the tensor.\n");
      exit(EXIT_FAILURE);
   }
   if((tensor[0] = (double complex **) malloc((size_t) (Nx * Ny * sizeof(double complex *)))) == NULL) {
      fprintf(stderr, "Failed to allocate memory for the tensor.\n");
      exit(EXIT_FAILURE);
   }
   if((tensor[0][0] = (double complex *) malloc((size_t) (Nx * Ny * Nz * sizeof(double complex)))) == NULL) {
      fprintf(stderr, "Failed to allocate memory for the tensor.\n");
      exit(EXIT_FAILURE);
   }
   for(cntj = 1; cntj < Ny; cntj ++)
      tensor[0][cntj] = tensor[0][cntj-1] + Nz;
   for(cnti = 1; cnti < Nx; cnti ++) {
      tensor[cnti] = tensor[cnti - 1] + Ny;
      tensor[cnti][0] = tensor[cnti - 1][0] + Ny * Nz;
      for(cntj = 1; cntj < Ny; cntj ++)
         tensor[cnti][cntj] = tensor[cnti][cntj - 1] + Nz;
   }
   
   return tensor;
}

/**
 *    Free double vector
 */
void free_double_vector(double *vector) {
   free((char *) vector);
}

/**
 *    Free complex vector
 */
void free_complex_vector(double complex *vector) {
   free((char *) vector);
}

/**
 *    Free double matrix
 */
void free_double_matrix(double **matrix) {
   free((char *) matrix[0]);
   free((char *) matrix);
}

/**
 *    Free complex matrix
 */
void free_complex_matrix(double complex **matrix) {
   free((char *) matrix[0]);
   free((char *) matrix);
}

/**
 *    Free double tensor
 */
void free_double_tensor(double ***tensor) {
   free((char *) tensor[0][0]);
   free((char *) tensor[0]);
   free((char *) tensor);
}

/**
 *    Free complex tensor
 */
void free_complex_tensor(double complex ***tensor) {
   free((char *) tensor[0][0]);
   free((char *) tensor[0]);
   free((char *) tensor);
}


==> GP-SCL-programs/src/util/mem.h <==
/**   
 *    GP-SCL codes are developed by:
 *    
 *    Dusan Vudragovic, Ivana Vidanovic, Antun Balaz
 *    (Institute of Physics Belgrade, Serbia, http://www.scl.rs/)
 *    
 *    Paulsamy Muruganandam
 *    (Bharathidasan University, Tamil Nadu, India)
 *    
 *    Sadhan K. Adhikari
 *    (Sao Paulo State University, Brazil)
 *    
 *    Public use and modification of this code are allowed provided that the
 *    following papers are cited:
 *    P. Muruganandam et al., Comput. Phys. Commun. 180 (2009) 1888;
 *    D. Vudragovic et al., Comput. Phys. Commun. 183 (2012) 2021.
 *    The authors would be grateful for all information and/or comments
 *    regarding the use of the code.
 */

#include <stdio.h>
#include <stdlib.h>
#include <complex.h>

double *alloc_double_vector(long);
double complex *alloc_complex_vector(long);
double **alloc_double_matrix(long, long);
double ***alloc_double_tensor(long, long, long);
double complex ***alloc_complex_tensor(long, long, long);

void free_double_vector(double *);
void free_complex_vector(double complex *);
void free_double_matrix(double **);
void free_double_tensor(double ***);
void free_complex_tensor(double complex ***);

